The Day of the Inductance. Problem of the 7-th Experimental Physics Olympiad, Skopje, 7 December 2019

This is the problem of the 7-th international Experimental Physics Olympiad "The Day of the Inductance". A large inductance made by a general impedance converter is measured by the Maxwell-Wien bridge. The youngest students (S category) have the problem to measure the parameters of the elements in the experimental set-up. The students at middle age (category M) should balance a Wheatstone bridge with resistors only. The inductance measurement is supposed to be accomplished by the students from the upper age (L category) only. From the university students (XL category) we expect error estimation and professionally made measurement protocol. As a homework problem (Sommerfeld price) the general formula for the impedance of the general impedance converter, where the general equation for operational amplifiers is included, has to be derived. Problems for further work are also given in the text. The described set-up can be considered as a prototype for companies producing laboratory equipment.

==> anc/EPO7_bg_arxiv.tex <==
\documentclass[prb,singlecolumn,a4paper,amsmath,amssymb]{revtex4}

\usepackage{geometry}
\geometry{margin=0.89in}

\usepackage{amsfonts}
\usepackage{latexsym}
\usepackage{graphicx}
\usepackage[usenames]{color}
\usepackage[utf8]{inputenc}
\usepackage[bulgarian]{babel}
\usepackage{hyperref}
\usepackage{caption}
\usepackage{morefloats}
\usepackage{epstopdf}
\usepackage{systeme}
\usepackage{listings}
\usepackage{array}
\usepackage{circuitikz}
\usepackage{tikz}

\newcommand{\be}{\begin{equation}}
\newcommand{\ee}{\end{equation}}
\newcommand{\nn}{\nonumber}
\newcommand{\kb}{k_\mathrm{_B}}

\begin{document}

\title{Денят на индуктивността. Задачата на 7-та Олимпиада по експериментална физика.
Скопие, 7 декември 2019 г.}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\author{Тодор~М.~Мишонов}
\email[E-mail: ]{mishonov@bgphysics.eu}
\affiliation{Физически факултет,
Софийски университет Св. Климент Охридски,
бул. Дж. Баучър 5,
BG-1164 София, България и\\
Институт по Физика на Твърдото Тяло,
Българска Академия на Науките,
бул. Цариградско шосе 72,
BG-1784 София, България
}

\author{Ристе Попески-Димовски}
\email{ristepd@gmail.com}
\author{ Леонора Велковска}
\affiliation{Институт по Физика, 
Факултет по Природни Науки и Математика,
Университет Св. св. Кирил и Методий,
Скопие, Р. Македония}

\author{Иглика~М.~Димитрова}
\affiliation{Факултет по Химични Технологии,
Катедра по физикохимия,
Университет по Химична Технология и Металургия,
бул. Климент Охридски 8, 
BG-1756 София, България}

\author{Васил Н.~Гурев}
\affiliation{Катедра Атомна физика,
Физически факултет,
Софийски Университет св. Климент Охридски,
бул. Дж. Баучър 5,
BG-1164 София, България}

\author{Александър~П.~Петков, Емил~Г.~Петков, Алберт~М.~Варонов}
\affiliation{Институт по Физика на Твърдото Тяло,
Българска Академия на Науките,
бул. Цариградско шосе 72,
BG-1784 София, България}

\date{28 декември 2019 г.}

\begin{abstract}
Това е задачата от 7-мата международна Олимпиада по експериментална физика
``Денят на индуктивността''. Голяма индуктивност изготвена чрез общ импедансов 
конвертор се измерва в моста на Максуел-Вин.
Най-малките ученици (категория S) имат за задача да измерят 
параметрите на елементите на постановката.
Учениците от средна възраст (категория M) трябва да балансират мост 
на Уитстоун само с резистори.
Измерване на индуктивността се предполага да бъде извършено само
от ученици от горните класове (категория L).
От университетските студенти (категория XL) очакваме оценка на грешката 
и професионално оформен протокол от измерванията.
Като задача за домашно (за премията на Зомерфелд) се дава да се изведе
общата формула за импеданса на общия импедансов конвертор
в която се отчита общото уравнение на операционните усилватели.
В текста са дадени и задачи за по-нататъшна работа.
Описаната постановка може да се разглежда като прототип 
за фирмите изработващи учебна апаратура.
\end{abstract}
\captionsetup{labelfont={normalsize},textfont={small},justification=centerlast}
\maketitle

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section[Introduction]
{Увод който може да се пропусне от участниците по време на олимпиадата.
Конкретните задачи започват в раздел~\ref{Sec:beginning}
}

Още в самото си начало, Олимпиадата по Експериментална Физика (ОЕФ) 
е световно известна:
всички задачи от Олимпиадата са публикувани в 
Интернет~\cite{EPO1,EPO2,EPO3,EPO4,EPO5,EPO6} 
и от самото си начало, участниците бяха над сто.
През последните години, участваха ученици от 10 страни и разстоянието 
между най-отдалечените градове е повече от 4~Mm.
Нека опишем основните разлики между ОЕФ и други подобни състезания.
\begin{itemize}
\item Всеки участник в ОЕФ получава като подарък от организаторите постановката, 
с която е работил.
По този начин след като Олимпиадата е приключила, 
дори лошо представил се участник има възможност 
да повтори експеримента и да достигне нивото на шампиона.
По този начин Олимпиадата пряко влияе на нивото на преподаване в целия свят.
След края на учебната година, постановката остава в училището, 
където участникът е учил.
\item Всяка от задачите е оригинална и е свързана с фундаментална физика 
или разбирането на действието на технически патент.
\item В ОЕФ7 е реализирана олимпийската идея в първоначалната си форма 
и всеки, който има желание да участва от целия свят, може да го направи.
Няма ограничение в броя на участниците.
От друга страна, сходството с други олимпиади е, че задачите са пряка 
илюстрация на учебния материал и заедно с други подобни състезания 
смекчава деградацията на гимназиалното образование, която е световна тенденция.
\item Една и съща експериментална постановка се дава на всички участници, 
но задачите за различните възрастови групи са различни, 
също както водата в плувния басейн е еднакво мокра за всички възрастови групи 
в едно състезание по плуване.
\item Една от най важните цели на Олимпиадата е ученикът в домашна обстановка да 
повтори експеримента и да анализира необходимата за разбирането му теория.
Така всеки мотивиран участник и да се е представил лошо на олимпиадата има
възможност да навлезе в съответния дял на физиката даже 
и в училището му да няма оборудван кабинет по физика дори
в страната му образованието по физика 
да бъде предумишлено разрушено.
\item Всички международни олимпиади имат регистрационна такса,
благодарение на спонсорската помощ нашата е на порядък по ниска.

\end{itemize}

Накратко ще споменем задачите от предишните 6 ОЕФ:
1) Постановката на ОЕФ1 бе всъщност ученическа версия 
на американския патент на самонулиране на постоянно токови усилватели.~\cite{EPO1}
Забележително бе, че много ученици без специална подготовка бяха способни 
да разберат работата на американски патент.\cite{chopper}
2) Задачата на втората ОЕФ2~\cite{EPO2} бе да се измери константата на Планк, 
като се използва дифракция от компакт диск на светлина от светодиоди.
3) Една съвременна реализация на принадлежащия на НАСА патент 
за използване на отрицателното съпротивление за генериране на електрични трептения 
бе постановката на ОЕФ3.~\cite{EPO3}
4) Четвъртата ОЕФ~\cite{EPO4} бе посветена на фундаменталната физика
-- да се определи скоростта на светлината чрез измерване на електрични и магнитни сили.
Иновативния елемент бе приложението на теорията на катастрофите
към анализа на устойчивостта на махала.
5) Темата на ОЕФ5~\cite{EPO5} бе да се измери константата на 
Болцман $\kb$ следвайки идеята на Айнщайн за изучаване на топлинните 
флуктуации на електрическото напрежение на кондензатор.
6) Задачата на ОЕФ6~\cite{EPO6} може да се разглежда 
като продължение на предишната олимпиада. 
Със сходна електронна схема се измерват шумовете на Шотки 
и се реализира неговата идея за определяне на заряда на електрона.
Всяка задача давана на ОЕФ може да се разглежда, 
като дисертация по методика на образованието по физика.
Установените традиции са баланс между 
съвременно работещи технически изобретения и фундаментална физика.

Задачите за ОЕФ са предназначени за ученици и студенти,
но се съставят от учители в съавторство с колеги работещи
в университети или научни институти.
За колегите интересуващи се от съставяне на нови авторски задачи
за нуждите на съвременното образование по физика ние
споделяме нашия опит в описанието на експериментални постановки 
описани на университетско ниво.
Това са например:
1) определянето на константата на Планк без светлина а само 
като се изследват електронни процеси\cite{EJP_Planck};
тази постановка изисква използването на осцилоскоп,
но в някои страни осцилоскопите са достъпни в лабораториите
по физика в гимназиите, а цената им непрекъснато пада.
Измерването на скоростта на светлината без използване на везни или 
високочестотна техника бе друга иновативна 
постановка\cite{EJP_light}  за средното образование.
А идеята за този експеримент е дадена от нашия учител
по електродинамика Максуел.

2) В учебните програми на всички страни се споменава,
че температурата е мярка за средната кинетична енергия 
на молекулите на газ, но константата на Болцман, $k_\mathrm{B}$
която дава връзката между енергията и температурата 
никога не се измерва в средното училище и даже рядко
дори в добрите университети.
Постановката за измерване на $k_\mathrm{B}$ 
по метода предложен от Айщайн 
(задачата от ОЕФ5)
бе описана\cite{EJP_Boltzmann} като постановка за студентски практикум
в списание с импакт фактор.
Но какъв по-голям импакт (влияние) може да има от една постановка 
която се използва от ученици от Казахстан и Македония и околните страни.
Повече от 100 постановки бяха разпространение по целия свят.

3) Подобни мисли могат да бъдат изказани и по повод заряда на електрона $q_e$.
Тази фундаментална константа също се споменава в средното образование 
като хуманитарно заклинание, но никога не се измерва.
Ние нарушихме тази традиция и описахме постановка 
(от ОЕФ6) в Европейското списание по физика.\cite{EJP_Schottky}
Тази постановка може за една седмица да бъде възпроизведена във всяко училище.
В тази постановка се използва идеята на Шотки за определяне на заряда на електрона 
чрез измерване на флуктуации на напрежението.
От идеята до реализацията и в средното образование минават повече от 100 години
и една от причините е, че в много страни най-големият враг на образованието е МО.
Мисията на учителите по физика в световния прогрес е очевидна
-- точно нашата наука преобрази света с последното столетие.
Успешни иновативни постановки от ОЕФ могат след известно усъвършенстване
да бъдат произвеждани от фирмите специализирани в производство на учебна апаратура
като TeachSpin\cite{TeachSpin} например. 
В текста на задачата за Олимпиадата няма да превеждаме международните думи
за уравнение (Eq.), фигура (Fig.) и таблица (Table). 
Това значително опростява превода на латеховия изворов файл (.tex) на различни езици
от колеги с по-малка практика.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section[Olympiad Experimental Problem]{Експерименталната задача на Олимпиадата}

\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./set-up.eps}
\caption{Мост на Максуел за измерване на индуктивност $L$ при известни капацитет на
кондензатора $C$, съпротивление на резистора $R_C$ и измерено съпротивление 
на потенциометъра $R_L$.
Външното напрежение $U$ с честота $f=\omega/2\pi$  
се подава между точките (l) и (r).
С въртене на оста на потенциометъра се минимизира напрежението
$U_\mathrm{ud}$ между точките (u) и (d).
За да подобрите баланса на моста включете волтметъра на максимална чувствителност.
Накрая измерете съпротивлението на потенциометъра и използвайте 
формулата~Eq.~(\ref{inductance}).
Когато откачате потенциометъра, внимавайте да не докосвате оста му.
}
\label{Fig:set-up}
\end{figure}

На фигура Fig.~\ref{Fig:set-up} е показана схемата на експериментална 
постановка за измерване на индуктивност чрез мост предложен от Максуел,
а на  Fig.~\ref{Fig:foto} е дадена снимка на постановката, която трябва да сглобите за
да измерите дадената Ви в набора индуктивност по формулата
\begin{equation}
\label{inductance}
L= C R_C R_L.
\end{equation}
\begin{figure}[h]
\centering
\includegraphics[scale=0.2]{./all.png}
\caption{
Фотография на експерименталната постановка представена схематично на 
Fig.~\ref{Fig:set-up}.
В началната задача за категория (M) индуктивността (горе-ляво) се заменя с резистор $R_1$,
а кондензатора (долу-дясно) с $R_3.$
Виж Fig.~\ref{Fig:bridge},
където заместваме $Z_1=R_1$, $Z_2=R_2=R_\mathrm{pot}$,
$Z_3=R_3$ и $Z_4=R_4$. 
Главните букви означават място в схемата на Fig.~~\ref{Fig:set-up}.
Наборът от резистори е даден в малкото пластмасово пликче.
Резисторът долу ляво нека бъде за начало резисторът 
с най-голямото съпротивление, монтиран в позиция $R_4$.
Виждат се и жиците
по които идва външното напрежение 
подадено на моста хоризонтално между точките (l) и (r).
Баланса на моста се осъществява чрез минимизация на напрежението
по вертикала между точките (u) и (d).
}
\label{Fig:foto}
\end{figure}

Самата индуктивност е реализирана чрез интегрални схеми, 
които се захранват с 9~V батерии и се свързва към моста с два други от дадените ви кабели, виж Fig.~\ref{Fig:foto}.
При свързването да батериите трябва да се внимава оранжевия етикет да стои срещу оранжев етикет,
при сбъркана полярност използваните интегрални схеми (операционни усилватели) изгарят!

Съпротивлението $R_C$ от долната страна на моста е фиксирано. 
Трябва да използвате за различните измервания съпротивления от дадения ви набор.
За съпротивление $R_L$ от горната страна на моста 
използвайте дадения Ви потенциометър.

На долното дясно рамо на моста поставете кондензатора $C$ 
с номинален капацитет от 10~$\mu$F, 
а на него написана по-точно измерената му стойност в $\mu$F.

За източник на на напрежение използвайте достигащите до работното ви място кабели,
а при повтаряне на експеримента в домашни условия 
използвайте трансформатор и делител на напрежение така, 
че да имате напрежение по-малко от 5~V при честота $f \leq 60$~Hz.

Ако имате само обикновен мултиметър включете го 
на най-малкото постоянно напрежение (DC) например 200~mV. 
А ако разполагате с чувствителен волтметър за променливо напрежение (AC)
баланса на моста,
т.е. минимизирането на напрежението $U_\mathrm{ud}$ между горната (u) 
и долната (d) точка може да бъде извършено с mV точност.

Повтаряме: 
при фиксирано $R_C$ изменяте $R_L$ за да минимизирате 
$U_\mathrm{ud}$ 
или неговите флуктуации (случайни стойности около средната) 
ако използвате DC волтметър и определяте 
колко Хенри (H) е дадената ви индуктивност $L$.
Основният критерий за оценка на Вашата работа на 
Олимпиадата е надеждността на определянето на индуктивността $L$.
Ако имате идея как да извършите това измерване работете и 
опишете резултата от Вашето измерване без да четете допълнителните упътвания.
Не се нуждаем от хуманитарен текст, 
а ще проверяваме в протокола Ви
за ясно оформени таблици, графики, и резултати от измерванията.
Теоретичните задачи се дават с цел 
при равностойно качество на извършения експеримент
да се провери и разбирането на това, което се измерва.

Ние очакваме повечето от участниците да имат скромна практика в 
извършване на измервания и обработка на експериментални данни. 
Затова по-долу предлагаме редица от експерименти, 
които са достъпни и за най-младите участници от категория (S).

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section[Initial easy tasks. S]{Прости начални задачи. (S)}
\label{Sec:beginning}


\begin{enumerate}
\item Включете мултиметъра като DCV и измерете напреженията 
да дадените Ви батерии от 9~V.
Такива батерии има и вътре във вашите мултиметри.
\item 
Включете идващото към вас променливо напрежение
към лявата (l) и дясната (r) точки на моста от постановката.
Включете мултиметъра като ACV волтметър и 
измерете това променливото напрежение $U$ 
между тези две точки (l) и (r), 
като използвате 
кабели с ``крокодили''  ``захапали'' останалите свободни електроди игли.
Това напрежение вече е подадено между лявата (l) 
и дясната (r) точки на моста, 
който трябва да бъде балансиран като използвате потенциометър.

\item Включете мултиметъра като Омметър ($\Omega$) 
измерете обхвата на дадения Ви потенциометър, 
т.е. какви съпротивления може да получите, 
когато въртите оста му,
$R_\mathrm{pot}\in (R_\mathrm{min}, R_\mathrm{max})$.
\item С максимална точност измерете дадените Ви 
съпротивления $r_i$, $i=1,\dots$ и запишете резултатите в таблица.

\item Колко mV е разликата между $\frac12\,$V и $\frac13\,\mathrm{V}$?

\section[Tasks M]{Задачи M}

\item 
Вземете 3 резистора от вашия набор, например най-малките $r_1,$ $r_2$ и $r_3.$ 
Монтирайте ги в дадения Ви мост,
като извиете техните електроди.
Схематично това е представено на Fig.~\ref{Fig:bridge}, като
$Z_1=r_1$ (горе ляво, средни два отвора), 
$Z_3=r_2$ (долу дясно, съединява две тройни рейки),
$Z_4=r_3$ (долу ляво, средните 2 отвора).
Нека повторим:
В трите четворни рейки електродите трябва да се включат
в средните два отвора.
Крайните два отвора трябва да бъдат съединени 
чрез $\Pi$-образните съединители
дадени в комплекта. 

\item
Проследете на Fig.~\ref{Fig:foto}, 
как трябва да бъдат монтирани в моста
7-те $\Pi$-образни съединители. 
Монтирайте ги и си представете,
че трябва да се получи затворена верига.

\item 
За резистор $Z_2 =R_\mathrm{pot}$ включете дадения Ви потенциометър,
като използвате 2 от дадените Ви кабели;
виж фотографията от Fig.~\ref{Fig:foto}.
Използвайте средните отвори на четворната рейка горе дясно.

%%%%%%%%
\begin{figure}[h]
\centering
\includegraphics[scale=0.5]{./bridge.eps}
\caption{Мост на Уитстоун за измерване на съпротивление чрез баланс на мост.
Когато напрежението $U_\mathrm{ud}$ е минимизирано 
чрез внимателно въртене оста на потенциометъра $Z_2$
казваме, че моста е балансиран.
Резисторите $Z_3$ и $Z_4$ се смятат за известни.
Обикновено резистора $Z_1$ се определя от условието
$Z_1=Z_2 Z_4/Z_3.$}
\label{Fig:bridge}
\end{figure}

\item 
Един мултиметър включете като променливо-токов волтметър (ACV).
Той трябва да показва разликата $U_\mathrm{ud}$ между напреженията в горната (u) 
и долната точка на моста (d).

\item 
Включете и външното напрежение между лявата (l) и дясната точка (r) на моста.
Превъртете оста на потенциометъра между крайните положения 
и проследете с как се изменя $U_\mathrm{ud}$. 
Сега когато имате обща представа за интервала, 
в който се мени $U_\mathrm{ud}$
въртите бавно оста на потенциометъра 
за да го минимизирате.
Ако  $U_\mathrm{ud}\approx 0$ се казва, 
че напрежението $U_\mathrm{ud}$ е нулирано,
а моста е балансиран.

\item 
За тази учебна задача не разполагаме с чувствителен галванометър, 
а само с евтин мултиметър.
Когато моста е приблизително балансиран,
превключете мултиметъра като постоянно токов волтметър (DCV)
и опитайте да ползвате неговата максимална чувствителност 
в обхвата от $200\,\mathrm{mV}.$
Когато променливо напрежение се подава в цифров волтметър 
за постоянно напрежение
в кондензаторите на усредняващата верига 
(вътре в мултиметъра)
остава случайно напрежение от прекъснатата синусоида.
Така всяка секунда на дисплея числото е различно,
но когато моста е балансиран 
случайните стойности в близост до средната
(или както още се казва флуктуациите)
са по-малки.
Опитайте се да подобрите баланса на моста, като много внимателно 
въртите оста на потенциометъра стремейки се да минимизирате флуктуациите 
на дисплея на волтметъра.
Проследявате бягащите цифри 
и запомнете максималната и минималната стойност на напрежението.
Тази разлика трябва да се минимизира 
при различни положения на оста на потенциометъра.
Така ние симулираме работата на един чувствителен и скъп галванометър,
каквито рядко има работещи в училищата.

След като балансирате моста внимавайте 
да не докосвате оста на потенциометъра.
Откачате го и го включвате към мултиметър 
превключен като омметър $\Omega$
с максимална допустима чувствителност 
и запишете съпротивлението на потенциометъра
$Z_2=R_\mathrm{pot},$
свален от моста от позиция горе-дясно.
Задачата за балансиране на моста с омови съпротивления 
е централна за Олимпиадата,
защото илюстрира една идея, 
която може да бъде реализирана 
в много други случаи,
например за измерване на индуктивност 
което е задачата за следващата категория.

\item 
След като сте измерили съпротивлението на потенциометъра
$Z_2=R_\mathrm{pot}$
след като сте балансирали моста
и предварително сте измерили съпротивленията 
поставени в позиции $Z_1$, $Z_3$ и $Z_4$
пресметнете отношенията $Z_1/Z_2$, $Z_4/Z_3$,
тяхната разлика $Z_1/Z_2-Z_4/Z_3$ и най-важно
безразмерното число
\begin{equation}
\varepsilon=\frac{Z_1}{Z_2}-\frac{Z_4}{Z_3}.
\end{equation}
Ако имате време разместете резисторите, 
балансирате моста и повторете измерванията отново.
Използвайте и други резистори от комплекта.
Резултатите представете таблично.

%%%%%%%%%%%%%%%%%
\section[Tasks L]{Задача L}

След като изпълните задачите за категории (S) и (M)
включете към индуктивността батериите от 9~V
и измерете индуктивността $L$.

\item По-точно включете батериите от 9~V към държачите (клипсовете).

\item Сега внимателно може да изгорите интегралната схема!
Оранжев етикет към оранжев етикет;
включете захранващите батерии към трите иглички (пина) на индуктивността.

\item Самата индуктивност включете към моста от Fig.~\ref{Fig:foto}
горе ляво като използвате средните 2 отвора от рейката с 4 отвора.
Използвайте другите два от дадените ви 4 кабела.

\item Кондензаторът включете долу-дясно виж отново Fig.~\ref{Fig:foto},
като не се налага да прилагате големи усилия.

\item Потенциометърът включете горе-дясно, 
както бе в задачата за категория (M).

\item Долу-ляво включете резистор със съпротивление 
възможно най-близко до $1\,\mathrm{k}\Omega$.
Проверете дали има нещо забравено и мостът е една затворена верига.

\item Като използвате ``крокодили'' включете волтметър между точките
(u) и (d). 
Мултиметърът първоначално трябва да бъде включен като променливо-токов 
волтметър ACV.

\item Въртите оста на потенциометъра и се стремите да минимизирате 
напрежението $U_\mathrm{ud}$. 
Това е сравнително проста задача, защото мултиметрите в режим на 
променливо-токов волтметър (ACV) имат малка чувствителност и мостът е
приблизително балансиран.

\item Сега предстои най сложната част от задачата, 
не губете търпение
и не се обезкуражавайте. 
Тези измервания могат да отнемат час и изискват търпение.
Превключвате мултиметъра като постоянно токов волтметър (DCV).
Подходящият обхват ще намерите сами.
Напрежението се изменя непрекъснато (флуктуира), 
като приема случайни стойности в някакъв интервал 
$(U_\mathrm{min},\,U_\mathrm{max}).$

Завъртате внимателно оста на потенциометъра,
изчаквате и гледате дали разликата $|U_\mathrm{max}-U_\mathrm{min}|$
е станала по-малка.
Целта на измерването е да минимизирате тази разлика, 
за което се изисква оптимизъм, търпение и малко шанс.

\item
Когато свършите с измерването, внимателно откачате потенциометъра, 
като внимавате да не докосвате оста му и измервате съпротивлението
$R_\mathrm{pot}.$
След което пресмятането на индуктивността е задача за калкулатор.
Ако имате време, повтаряйте измерването с останалите резистори от дадения Ви набор до края на Олимпиадата и отново пресметнете индуктивността $L$ за всеки един от тях.

Тук свършват експерименталните (най-важните) задачи на Олимпиадата.
Следват теоретичните задачи, които
носят по-малко точки и имат значение при равни 
експериментални постижения.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section[Theoretical Problems. L]{Теоретични задачи. L}

%%%%%%%
\subsection[Bridge Balance]{Баланс на мост}
\item
На Fig.~\ref{Fig:bridge} е дадена схема на мост, който в равновесие е уравновесен,
т.е. когато между лявата (l) и дясната му точка (r) е подадено напрежение $U$,
между горната (u) и долната му точка (d) разликата в напреженията 
$U_\mathrm{ud}=0$ е нула. 
Да се покаже, че при тези условия имаме равенство в между 
отношенията на съпротивленията
от лявата и дясната част на моста
\begin{equation}
\label{bridge_balance}
r=\frac{Z_1}{Z_2}=\frac{Z_4}{Z_3}.
\end{equation}

%%%%%%%
\subsection[Maxwell Bridge Balance]{Баланс на мост на Максуел}
\item 
На Fig.~\ref{Fig:Maxwell} е показан моста на Максуел 
за измерване на индуктивности с променлив ток. 
Когато между точките (l) и (r) се подава променливо 
(зависещо от времето $t$) напрежение
\begin{equation} 
U(t)=U_0\sin(\omega t+ \varphi_0),
\end{equation}
където $U_0$ е амплитудата на синусоидалния сигнал, 
$\varphi_0$ е началната му фаза, а
$\omega=2\pi f$ е кръговата честота.
Може да използваме същото условие за баланса на моста 
Eq.~(\ref{bridge_balance}), но приложено за зависещи от 
честотата съпротивления $Z(\omega)$, които наричаме импеданси.
Например на схемата показана на 
Fig.~\ref{Fig:Maxwell} имаме реалните импеданси
\begin{equation}
\label{z2_z4}
Z_2=R_L=R_\mathrm{pot},\qquad Z_4=R_C,
\end{equation}
сравни с Fig.~\ref{Fig:bridge}.
За нашата постановка $R_C$ е металослоен резистор с фиксирано съпротивление,
а $R_L$ е потенциометър на който трябва да се използва средния електрод (крак).
За другите две рамена на моста трябва да използваме импедансите на индуктивността 
$Z_1=Z_L$ и капацитета $Z_3=Z_C$,
за които имаме общите формули
\begin{equation}
\label{zl_zc}
Z_L=\mathrm{j}\omega L,\qquad
Z_C=\frac1{\mathrm{j}\omega C}.
\end{equation}
В нашето разглеждане не се налага да използваме, че $\mathrm j=-1/\mathrm j$
и $\mathrm{j}^2=-1.$
Да се изведе уравнението Eq.~(\ref{inductance}) за определяне на индуктивността
по известни капацитет $C$ и съпротивления $R_C$ и $R_L$ от моста на Максуел.
Илюстрирайте формулите с числен пример от Вашето измерване.
%%
\begin{figure}[h]
\centering
\includegraphics[scale=0.3]{./Maxwell.eps}
\caption{Модификация на Вин за моста на Максуел. 
Напрежението се подава между точките 
(l) и (r), а когато напрежението между точките (u) и (d) 
е пренебрежимо се казва че моста е балансиран 
и условията за баланс са $L/C=R_LR_C=R_\lambda R_\varsigma$.}
\label{Fig:Maxwell}
\end{figure}

%%%%%%%
\subsection[General Impedance Converter]{Общ импедансов конвертор 
(General impedance converter, GIC)}

\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./gic.eps}
\caption{Общ импедансов конвертор (General impedance converter, GIC). 
Ляво: Схемата на GIC използвана за индуктивността от постановката на задачата. 
Показани са захранванията на операционните усилватели с 9~V батерии 
и кондензаторите, свързани успоредно на батериите. 
От върховете на триъгълниците излизат такива токове, 
че потенциалите на напрежителните им входове $(+)$ и $(-)$ се изравняват. 
Двата операционни усилвателя са изготвени на обща 
интегрална схема и са пакетирани в стандартен пакет в 8 електрода.
Дясно:
Показана е ефективна схема която улеснява анализа. 
Премахнати са операционните усилватели и захранването им.
Токовете $I_L$ и $I_R$ излизащи от операционните усилватели са представени като външни.
Начертани са фиктивни проводници между точките 
чиито потенциали са изравнени от операционните усилватели 
$U_5=U_3$ и $U_3=U_1$.  
Показано е, че по тези фиктивни жици не тече ток. 
За импедансите $Z_1,$ $Z_2,$ $Z_3,$ $Z_4$ и $Z_5$
се прилага закона на Ом и
формулите са същите, ако това са само резистори.
Задачата е да се пресметне импеданса, 
т.е. отношението $Z=U/I$ между напрежението $U$
между точките $(A)$ и $(B)$ и токът, 
който протича между тези електроди.
В тази задача означенията са независими от другите раздели. 
}
\label{Fig:GIC}
\end{figure}

\item 
На Fig.~\ref{Fig:GIC} е показана схемата на общ импедансов конвертор.
На лявата схема с триъгълници са означени операционни усилватели,
които създават такъв изходящ ток от върха на триъгълниците,
че потенциалите в точките означени с ($+$) и ($-$) от страните им се изравняват.
На лявата фигура са представени още батериите захранващи тези операционни усилватели.
На дясната схема за простота тези несъществени детайли са пропуснати.
Точките с изравнен потенциал са заменени със жици.
Захранването също го няма, 
а изходящите токове от върховете на триъгълниците са представени 
като външни токове влизащи във веригата.

Батериите, кондензаторите и думата операционен усилвател са дадени само
да обезкуражат неуверените в себе си ученици.
По същата причина вместо резистор ще използваме думата импеданс, 
но формулите са същите.
А задачата е много по-проста от задачи давани давани за домашно по алгебра.
Като приложите закона на Ом за импедансите $Z_1,$ $Z_2,$ $Z_3,$ $Z_4$ и $Z_5,$
намерете отношението $Z\equiv U/I$, между входното напрежение $U$ и 
входния ток $I$ означени на схемата.

Упътване: Нека повторим общото правило за изходния ток от операционните усилватели:
от върховете на триъгълниците излиза такъв ток, 
че потенциалите в точките $(+)$ и $(-)$ от техните вертикални страни се изравняват.
Например токът $I_L$ изтичащ от върха на левия 
триъгълник изравнява потенциалите 
в точките (3) и (5), т.е. $U_3=U_5.$
Токовете влизащи в точките $(-)$ в на двата триъгълника са пренебрежими 
и това довежда до равенството между токовете  протичащи през импедансите 
$Z_3$ и $Z_4$, т.е. $I_3=I_4$.
Аналогично, нулевият ток влизащ в $(+)$ входа на левия триъгълник, 
съгласно закона на Кирхоф за запазване на заряда  
довежда до равенството $I_1=I_2.$
За потенциала в точката (B) е удобно да се избере $U_0=0$
(тази точка е заземена).
За другата входна точка на схемата (A) избираме за еднородност на означенията
$U_5=U.$

Отговор: 
\begin{equation}
\label{GIC_12345}
Z\equiv\frac{U}{I}=\frac{Z_1Z_3Z_5}{Z_2Z_4},
\end{equation}
направете извода!

%%%%%%%
\item{Как общия импедансов конвертор може да се използва за създаване 
на големи индуктивности с много добро качество, 
като се използват само резистори и кондензатори?} 

 

%%%%%%%%%%%%%%%%%
\section[Homework Problem]{Задача за домашно: 
Обща формула за Общия импедансов конвертор  (GIC). XL}

\item Обща постановка. По трудност тази задача съответства на студентско ниво, 
но всеки ученик с практика в алгебра може да извърши 
извода за един работен ден. 
Трудността е, че вече сте достатъчно уморени от олимпиадата.
Починете малко и опитайте да продължите работата.
Решението трябва да бъде изпратено през нощта след Олимпиадата до изгрев 
слънце на адреса на Олимпиадата e-mail: epo@bgphysics.eu.
Най-доброто решение ще спечели наградата на Зомерфелд 
с паричен еквивалент от DM137. 
Сумата се дава само лично на сутринта в 11:00 (8 декември 2019~г.), 
а ако сте си заминали наградата е съавторство в решението на задачата, 
което ще бъде публикувано в рамките на 1 седмица.

Увод. Изравняването на потенциалите на входа на операционния усилвател е само
нискочестотно приближение известно като златно правило на операционните усилватели.
В общия случай имаме връзката\cite{master} между входните и изходното напрежение
\begin{equation}
\label{master_equation}
U_+-U_-=\alpha\, U_0,\quad \alpha(\omega)
=s\tau_0+\frac1{G_0},\qquad
s\equiv\mathrm{j}\omega,\qquad
f_0=\frac1{2\pi\tau_0},
\end{equation}
където $U_+$ и $U_-$ са напреженията на входа на операционния усилвател,
$U_0$ е напрежението на изхода, $G_0$ е голямо число, 
така че често $1/G_0$ е пренебрежимо, 
$\omega$ е честотата на променливото електрично напрежение,
а $\tau_0$ е малка константа с размерност време, 
която се параметризира с честотата $f_0$ наречена crossover frequency
на съответния операционен усилвател.
Съгласно описанието на използвания операционен усилвател AD712\cite{AD712},
Fig.~11 ,
това общо уравнение за всички операционни усилватели е приложимо
до 100~kHz, когато фазата е почти 90 градусова, а логаритъма на усилването се 
апроксимира  с права линия.

Приложено за нашата схема това общо уравнение за операционните 
усилватели дава 
\begin{equation}
U_1-U_3=\alpha U_4,\qquad
U_5-U_3=\beta U_2.
\end{equation}
За двоен операционен усилвател $\alpha\approx\beta$.

Задача. Уравнението Eq.~(\ref{GIC_12345}) е изведено при предположение,
че $\alpha=\beta=0.$
За приложения в електрониката е необходимо да се изведе общата зависимост на 
импеданса на конвертора $Z(Z_1,Z_2,Z_3,Z_4,Z_5;\alpha,\beta)$.
Извършете съответните пресмятания и проверете, че вашата функция удовлетворява
условието 
\begin{equation}
\lim_{\alpha\rightarrow 0,\;\beta\rightarrow 0}Z(Z_1,Z_2,Z_3,Z_4,Z_5;\alpha,\beta)
=\frac{Z_1Z_3Z_5}{Z_2Z_4}.
\end{equation} 
Накратко: изведете честотната зависимост на импеданса на 
общия импедансов конвертор,
като използвате общото уравнение на операционните усилватели.

Упътване. Може да използвате Интернет, 
може да се консултирате с професори по физика и електроника
навсякъде по света, може да работите заедно.
Накрая като в научна статия опишете как този резултат е получен,
на кого сте благодарни за консултацията,
кои книги или статии сте ползвали, кои линкове сте посетили.
Проверете дали тази задача не е някъде решена и 
дайте цитати на статията, която сте възпроизвели във Вашия извод.
Успех!

%%%%%%%%%%%%%%%%%%
\section[Problems for Further Work]{Задачи за по-нататъшна работа 
(Не четете по-надолу по време на олимпиадата!)}

\item 
Една от целите на Олимпиадата е 
участниците да научат повече за съответния раздел на физиката.
Потърсете литература как се изготвят различни индуктивности и 
кондензатори, какви различни технически решения има,
каква технология се използва, какви елементи са комерчески достъпни за вас
и помислете какво самостоятелно бихте могли да направите.

\item 
Основна цел на олимпиадата е да повторите експеримента в къщи или
в кабинета по физика във вашето училище.
Попитайте учителя си дали може да Ви даде да работите 
с генератор на променливо напрежение
и AC волтметър за измерване на малки променливи напрежения.
Ние препоръчваме напрежението $U$ подадено на моста между точките
(l) и (r) да бъде по-малко от 2~V, а честотата под 20~Hz.

\item Потърсете в Интернет в кои страни в образованието се използва 
комерческа учебна техника илюстрираща измерването на импеданси с мостове.

\item 
Ако нямате генератор на напрежения използвайте мрежовата честота
от 50~Hz, но тогава трябва да ползвате обезопасен трансформатор.
Обърнете се към родителите си.
Напрежението което може да ползвате трябва задължително да бъде под
36~V; по високи напрежения са опасни за живота 
и са забранени да се ползват в средното образование!
Но за Вашата постановка напрежения по-големи 
от захранващото напрежение на батериите от 9~V са опасни
за операционните усилватели.
Ние препоръчваме към моста да не се подават напрежения по-големи от 6~V. 
Изкуството на експериментатора е да измерва слаби сигнали.
Накратко, измерете отново дадената Ви индуктивност.
Сравнете  вашите резултати с измерванията на специализирани
уреди за измерване на индуктивности; потърсете за съдействие колеги физици.

\item Друга цел на олимпиадата е да се научите да разбирате статии
по физика и техника, виж например Refs.~\onlinecite{bridge_story,inductance}.

\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./girator.eps}
\caption{Жираторът е най-известната схема за симулиране на индуктивност без намотки и диамагнитна сърцевина, а само с два резистора $R$ $R_\lambda$, кондензатор $C$ и операционен усилвател чиито изходен ток изравнява потенциалите на волтовите входове 
$(+)$ и $(-)$, виж Eq.~(\ref{girator}). }
\label{Fig:girator}
\end{figure}

На Fig.~\ref{Fig:girator} е показана схемата на така наречения жиратор.
Използвайте знанията, които получихте при анализа на теоретичните задачи на
Олимпиадата и изведете приближената формула за импеданса на жиратора
\be
\label{girator}
Z_\mathrm{g}\equiv\frac{U}{I}
=\frac{R_\lambda+\mathrm{j}\omega R_\lambda RC}{1+\mathrm{j}\omega R_\lambda C}
\approx R_\lambda+\mathrm{j}\omega L_g,\quad
L_g=R_\lambda RC,\quad \omega R_\lambda C\ll1, \quad R_\lambda\ll R,
\quad \frac{L_\lambda}{R_\lambda}=RC. 
\ee
Това е един друг начин за изготвяне на големи индуктивности, 
но за разлика от индуктивността изготвена с GIC, индуктивността  
на жиратора има по-голямо омово съпротивление.

\item
Помислете как индуктивността от постановката на Олимпиадата 
може да бъде включена във висококачествен резонансен контур.
Това би било една много добра разработка за международния конкурс
``Уреди за кабинета по физика''.\cite{uredi}
Очакваме Ви в София на 6 юни (събота) 2020~г. 

\item Напишете на адреса на Олимпиадата вашите отзиви, препоръки,
критики и предложения, които мислите, че ще помогнат на организаторите
на ОЕФ7 догодина по същото време!

\item Когато хоризонтално на моста се подава постоянно напрежение от батерии
трябва да се използват само резистори, а волтметърът да бъде включен на максималната 
чувствителност за прав ток.
Подгответе за вашите съученици демонстрация,
как се балансира моста на Уитстоун.

\item Обърнете се за съдействие към учителя си или колега физик 
и ако има LCR-meter и го помолете да Ви покаже как се измерват
индуктивността и кондензатора от постановката на задачата. 
Проверете с каква точност е работил метода в който не се използват
специализирани прибори а само универсален мултиметър.

\item  Понятието индуктивност често се споменава в гимназиалните курсове по физика.
Проверете в кои страни има практикум за измерване на индуктивност.

\item Вземете индуктивността и кондензатора в джоба си,
влезте в магазин за електроника като купувач 
и измерете за две минути тези дава параметъра $L$ и $C$.
Каква е точността която постигнахте на олимпиадата?

\item Измислете техническо приложение на дадената ви индуктивност
и го реализирайте.

\item Задача за най-малките от категория (S). 
Самото измерване на индуктивността е съвсем просто. 
Въртите ос на потенциометър докато се минимизира напрежение.
Помолете по-голям Ваш съученик или учител да Ви свърже схемата, 
а Вие да направите измерването 
и пресмятането на индуктивността.
Когато след време учите какво е индуктивност
много по-добре ще разберете новия материал.

\item На сайта на организаторите ще бъдат публикувани 
сканирани най-добрите работи.
Повторете експеримента спокойно и 
забавлявайки се за себе си опишете експеримента още по-добре.
Основната цел на олимпиадата по експериментална физика е 
да Ви подготви за по-нататъшна работа.
Като начало достигнете нивото на шампиона на ОЕФ7.
Желаем Ви успех.

%%%%%%%%%%%%%%%%%
\section{Епилог}
По време на EPO7, стотина ученици се опитваха да измерят индуктивността 
на общ импеданс конвертор използвайки постановка с модифициран мост на Максуел.
От тях повече от тридесет успяха да получат някакъв резултат,
а около двадесет от тях измериха индуктивност близка до очакваната стойност.
Абсолютният шампион Димитър Джорлев 
измери индуктивността с една значеща цифра
и реши теоретичната задача на олимпиадата 
която обяснява как работи постановката.
Тази година една нова страна се присъедини към Олимпиадата 
Шест ученика от Монтенегро участваха и спечелиха две награди.
С това най-голямото разстояние между градове с участници в Олимпиадата
е между Подгорица, Монтенегро и НурСултан от Казахстан.

Като цяло тази олимпиада беше достойно продължение на вече утвърдената традиция, която бавно съзрява към първия си голям юбилей.

Тук организаторите на EPO7 биха искали да благодарят на всички, които помогнаха в подготовката на това прекрасно състезание, включително,
нашите студенти, които в продължение на няколко дни обядваха и вечеряха във факултета:
София Якимовска, Мая Конева, Верица Митревска, Валентина Николик;
Президентът на Дружеството на физиците в Македония,
проф.~Ламбе Барандовски и
Кемет-Електроникс - Македония за доставка на кондензаторите.
Бихме искали да благодарим и на приятелите на EPO - Петър~Тодоров, Мартин~Стоев, Никола~Серафимов, Виктор~Данчев и Александър~Стефанов.

Очаквам ви всички на EPO8.

\end{enumerate}

%%%%%%%%%%%%%%%%%
\begin{thebibliography}{99}

\bibitem{EPO1}
V.~G.~Yordanov, P.~V.~Peshev, S.~G.~Manolev, T.~M.~Mishonov,
``Charging of capacitors with double switch. 
The principle of operation of auto-zero and chopper-stabilized DC amplifiers'',
arXiv:1511.04328 [physics.ed-ph]

\bibitem{EPO2}
V.~N.~Gourev, S.~G.~Manolev, V.~G.~Yordanov, T.~M.~Mishonov,
``Measuring Plank constant with colour LEDs and compact disk'',
arXiv:1602.06114 [physics.ed-ph].

\bibitem{EPO3}
S.~G.~Manolev, V.~G.~Yordanov, N.~N.~Tomchev, T.~ M.~Mishonov,
``Volt-Ampere characteristic of "black box" with a negative resistance'',
arXiv:1602.08090 [physics.ed-ph].

\bibitem{EPO4}
V.~G.~Yordanov, V.~N.~Gourev, S.~G.~Manolev, A.~M.~Varonov, T.~M.~Mishonov,
``Measuring the speed of light with electric and magnetic pendulum'',
arXiv:1605.00493 [physics.ed-ph].

\bibitem{EPO5}
T.~M.~Mishonov, E.~G.~Petkov, A.~A.~Stefanov, A~P.~Petkov, I.~M.~Dimitrova,
S.~ G.~Manolev, S.~I.~Ilieva, A.~M.~Varonov,
``Measurement of the Boltzmann constant by Einstein. 
Problem of the 5-th Experimental Physics Olympiad. Sofia 9 December 2017''
arXiv:1801.00022 [physics.ed-ph].

\bibitem{EPO6}
T.~M.~Mishonov, E.~G.~Petkov, A.~A.~Stefanov, 
A.~P.~Petkov, V.~I.~Danchev, Z.~O.~Abdrahim, Z.~ D.~Dimitrov, 
I.~M.~Dimitrova, R.~Popeski-Dimovski, M.~Poposka, 
S.~Nikoli\'c, S.~Miti\'c, R.~Rosenauer, F.~Schwarzfischer, 
V.~N.~Gourev, V.~G.~Yordanov, A.~M.~Varonov,
``Measurement of the electron charge $q_e$ using Schottky noise. 
Problem of the 6-th Experimental Physics Olympiad. Sofia 8 December 2018'',
arXiv:1703.05224v2 [physics.ed-ph].

\bibitem{chopper}
E.~A.~Goldberg, L.~Jules, ``Stabilized direct current amplifier'', Patent US2684999A \\
\url{https://patents.google.com/patent/US2684999A/en}.

\bibitem{EJP_Planck} 
D.~S.~Damyanov,  I.~N.~Pavlova, S.~I.~Ilieva, V.~N.~Gourev, 
V.~G.~Yordanov and T.~M.~Mishonov,
``Planck's constant measurement by Landauer quantization for student laboratories'',
Eur.~J.~Phys. \textbf{36}, 055047 (2015).

\bibitem{EJP_light} 
T.~M.~Mishonov, A.~M.~Varonov, D.~D.~Maksimovski, S.~G.~Manolev, 
V.~N.~Gourev and V.~G.~Yordanov,
``An undergraduate laboratory experiment for measuring $\varepsilon_0$, $\mu_0$ 
and speed of light c with do-it-yourself catastrophe machines: 
electrostatic and magnetostatic pendula'',
Eur.~J.~Phys. \textbf{38}, 025203 (2017).

\bibitem{EJP_Boltzmann} 
T.~M.~Mishonov, V.~N.~Gourev, I.~M.~Dimitrova, N.~S.~Serafimov, 
A.~A.~Stefanov, E.~G.~Petkov and A.~M.~Varonov,
``Determination of the Boltzmann constant by the equipartition theorem for capacitors'',
Eur. J. Phys. \textbf{40}, 035102 (2019).

\bibitem{EJP_Schottky}
T.~M.~Mishonov, E,~G.~Petkov, N.~Zh.~Mihailova, A.~A.~Stefanov, 
I.~M.~Dimitrova, V.~N.~Gourev, N.~S.~Serafimov, V.~I.~Danchev, and A.~M.~Varonov,
``Simple do-it-yourself experimental set-up for electron charge $q_e$ measurement'',
Eur.~J.~Phys. \textbf{39}, 065202 (2018).

\bibitem{TeachSpin}
Teachspin Inc., \url{https://www.teachspin.com/}.

\bibitem{master}
T.~M.~Mishonov, V.~I.~Danchev, E.~G.~Petkov, V.~N.~Gourev, I.~M.~Dimitrova, 
N.~S.~Serafimov, A.~A.~Stefanov and A.~M.~Varonov,
``Master equation for operational amplifiers: stability of negative 
differential converters, crossover frequency and pass-bandwidth'', 
J. Phys. Commun. \textbf{3}, 035004 (2019).

\bibitem{bridge_story}
``A History of Impedance Measurements'' \url{https://www.ietlabs.com/pdf/GenRad_History/HenryHall/HistoryImpedanceMeasurements/PART\%201\%2091507\%20ins\%20pix.pdf}.

\bibitem{inductance}
``Inductor'' at Wikipedia, \url{https://en.wikipedia.org/wiki/Inductor}.

\bibitem{uredi} 
``Конкурс Уреди за кабинета по физика'', \\
\url{https://sites.google.com/a/bgphysics.eu/bgphysics/deynosti/konkurs-uredi-za-kabineta-po-fizika}.

\bibitem{AD712}
Analog Devices, ``Precision, Low Cost,High Speed BiFET Dual Op Amp'', Rev.~I \\
\url{https://www.analog.com/media/en/technical-documentation/data-sheets/AD712.pdf}.

\bibitem{Mazda:87}
F.~F.~Mazda, \textit{Electronic Instruments and Measurement Techniques} 
(Cambridge University Press, New York, 1987), Fig.~7.6.

\bibitem{Pramanik}
S.~Pramanik,
``A.C. Bridges for Measurement of Resistance, Inductance, Capacitance, Frequency etc.'',\\
\url{http://www.bengalstudents.com/contents/AC\%20Bridges\%20for\%20Electrical\%20Measurement}.

\bibitem{girator}
G.J.~Deboo, ``Gyrator type circuit'', US patent 3493901, filed 5 March 1968,
issued 1970-02-03, assigned to NASA \\
\url{https://patents.google.com/patent/US3493901}; \url{https://en.wikipedia.org/wiki/Gyrator}.

\bibitem{GIC}
``General impedance converter '', Patent CN86205529U
\url{https://patents.google.com/patent/CN86205529U/en} (1986).

\end{thebibliography}

\appendix

\section{Индуктивност реализирана чрез общ импедансов конвертор. }

Този текст е ориентиран за колеги измислящи принципно нови постановки 
за образованието. 
Проследяването пътеките от дънната платка е и добър начален урок по електроника.
Дънната платка представена на Fig.~\ref{Fig:board}
е типичен пример как със скромни средства може значително да се обнови образованието 
в средните училища.
\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./board.eps}
\caption{Чертеж на дънната платка (PCB Printable Circuit Board) 
чрез която е изготвена индуктивността от постановката, 
схематично представена на Fig.~\ref{Fig:GIC}. 
По-широките пътеки са захранването 
и заземяването (средната точка от 3-те с нулев потенциал $U_\mathrm{COM}=0$).
Към тези 3 точки се запояват 3-те иглички (pin), 
към които се включва рейката с проводниците идващи от батериите.
Земята е едновременно с това и един от входовете на общия импедансов конвертор (GIC), 
чрез който е реализирана индуктивността на постановката на EPO7.
Най-важният вход на GIC е долу дясно, 
там се подава входното напрежение $U$
и влиза входният ток $I$. 
Лесно се вижда мястото на големия кондензатор $Z_2=1/\mathrm{j}C.$
Малките кондензаторите са между земята и захранващите напрежения.
Резисторът $r_3$ е под 8-те електрода, на които се запоява цокъла на 
операционния усилвател AD712.\cite{AD712}
Резисторът $r_1$ е разположен вертикално отляво.
Отдясно $r_4$ е вертикален, а $r_5$ се монтира хоризонтално.
}
\label{Fig:board} 
\end{figure}
Евтините високо-технологични изделия дават възможност за
значително поевтиняване на експерименталните учебни постановки.
Не демонстрационен прибор в кабинета по физика, 
а постановки които всички деца от целия клас 
могат едновременно да използват в произволна класна стая.

Към колегите, измислящи нови задачи, се обръщаме с поглед към бъдещето.
В колежите на някои страни отдавна се използват осцилоскопи,
а цената им непрекъснато пада. 
Съвсем реалистично е след няколко години 
на олимпиадата по експериментална физика 
да се използват осцилоскопи.
За ниски честоти и самите компютри могат да се използват 
като осцилоскопи и това широко да навлезе в образованието.
Нека да обмислим какви принципно нови задачи може 
да се решават при този процес на демократизация на високата технология.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\end{document}
%\clearpage

\section{Решения на някои от задачите}

Отговорите на някои от задачите се толкова прости,
че не се нуждаят от специални обяснения, например
$\frac12\mathrm V-\frac13 \mathrm V\approx 167\,\mathrm{mV}$.
В този раздел обясняваме само главните моменти от конструирането на постановката.

\subsection{Решение за баланс на мост}
Нека проследим тока $I_\mathrm{u}$, който тече по горните рамена на моста спускайки се от
напрежение $U$ в точката (l) до напрежение $0$ в дясната точка (r). 
Токът преминава през последователно свързани съпротивления $Z_1$ и $Z_2$ 
и съгласно законът на Ом 
\begin{equation}
I_\mathrm{u}=\frac{U}{Z_1+Z_2}.
\end{equation}
Пак по закона на Ом напрежението $U_\mathrm{u}$ в горната точка на моста (u) е
\begin{equation}
U_\mathrm{u}=Z_2 I_\mathrm{u}=k_\mathrm{u} U,
\qquad k_\mathrm{u} \equiv\frac{Z_2}{Z_1+Z_2}=\dfrac1{1+\dfrac{Z_1}{Z_2}}.
\label{eq:ku}
\end{equation}
Аналогично за долната дъга на моста
\begin{equation}
U_\mathrm{d}=Z_3 I_\mathrm{d}=k_\mathrm{d} U,
\qquad k_\mathrm{d}\equiv\dfrac1{1+\dfrac{Z_3}{Z_4}}.
\label{eq:kd}
\end{equation}
Тогава за разликата на напреженията по вертикалния напречник на моста 
\begin{equation}
U_\mathrm{ud}=U_\mathrm{u}-U_\mathrm{d}=(k_\mathrm{u}-k_\mathrm{d})U,
\end{equation}
а условието за баланс на моста $U_\mathrm{ud}=0$ дава $k_\mathrm{u}=k_\mathrm{d}$. 
А равенството
\begin{equation}
\frac1{k_\mathrm{u}}-1=\frac1{k_\mathrm{d}}-1
\end{equation}
съгласно определенията може да се запише още като Eq.~(\ref{bridge_balance}), използвайки Eq.~(\ref{eq:ku}) и Eq.~(\ref{eq:kd}).

\subsection{Решение за баланса на моста на Максуел}
Заместването на $Z_2$ и $Z_4$ от Eq.~(\ref{z2_z4}) и
$Z_1$ и $Z_3$ от Eq.~(\ref{zl_zc}) в условието за баланса на моста 
Eq.~(\ref{bridge_balance}) дава
\begin{equation}
\label{maxwell_balance}
\mathrm{j}\omega C R_C= \mathrm{j}\omega L/R_L,
\end{equation}
където съкращаваме $\mathrm{j}\omega$ и изразявайки $L$ 
пристигаме в Eq.~(\ref{inductance}).
Горното уравнение за баланс на моста на Максуел Eq.~(\ref{maxwell_balance})
заслужава допълнително внимание, 
защото използва важни за електрониката понятия.
Нека въведем време-константите
\begin{equation}
\tau_{RC}\equiv R_C C,\qquad \tau_{L/R}\equiv \frac{L}{R_L}
\end{equation}
и фактора на качеството
\begin{equation}
Q_{L/R}\equiv\omega \tau_{L/R}=Q_{RC}\equiv\omega\tau_{RC}.
\end{equation}
Тогава условието за баланс на моста Eq.~(\ref{maxwell_balance}) 
означава равенство на двете време-константи
\begin{equation}
\tau_{RC}= \tau_{L/C}.
\end{equation}
Друг възможен запис на това условие за баланс е
\begin{equation}
\label{Maxwell_bal}
R_L R_C=\frac{L}{C}.
\end{equation}
При анализ на подобни схеми е информативно пресмятането на величините с размерност 
съпротивление 
\begin{equation}
X_L=\omega L,\qquad
X_C=\frac{1}{\omega C}, \qquad
R_{L/C}=\sqrt{\frac{L}{C}}
\end{equation}
и техните отношения
\begin{equation}
\frac{X_L}{X_C}=\omega^2LC=\frac{\omega^2}{\omega_0^2}
=\frac{f^2}{f_0^2},
\end{equation}
където $f_0$ резонансната честота по формулата на Томсон
\begin{equation}
\omega_0=\frac1{\sqrt{LC}},\qquad f_0=\frac{\omega_0}{2\pi}.
\end{equation}

%%%%%%%%%
\subsubsection[Wien Modification]{Модификация на Вин на моста на Максуел}

Жицата от намотката на индуктивността 
често има значително съпротивление $R_\lambda$, 
което в ефективната схема 
е свързано последователно на идеалната индуктивност и така за импеданса
на индуктивността която мерим имаме
\begin{equation}
Z_1(\omega)=\mathrm{j}\omega L+R_\lambda
      =(1+\mathrm{j}\omega\tau_\lambda)R_\lambda,
		\qquad 
\tau_\lambda\equiv L/R_\lambda.  
\end{equation}
При ниски честоти съответният фактор на качеството
\begin{equation}
\mathcal{Q}_\lambda\equiv \omega\tau_\lambda,
\end{equation}
може да не е голям.
В този случай Вин е предложил успоредно на кондензатора в импеданса $Z_3$ да се 
включи голямо съпротивление $R_\varsigma$.
И така сумирайки проводимостите на успоредно свързаните импеданси
\begin{equation}
\frac1{Z_3}=\frac1{1/\mathrm{j}\omega C} + \frac1{R_\varsigma}.
\end{equation}
получаваме
\begin{equation}
Z_3(\omega)=\frac{R_\varsigma}{1+\mathrm{j}\omega\tau_\varsigma}, \qquad
\tau_\varsigma\equiv R_\varsigma C.
\end{equation}

При нулева честота $\omega=0$
\begin{equation}
Z_1(0)=R_\lambda, \qquad Z_3(0)=R_\varsigma, \qquad
\end{equation}
имаме моста на Уитстоун с условие за баланс Eq.~(\ref{bridge_balance})
\begin{equation}
\frac{R_\lambda}{R_L}=\frac{R_C}{R_\varsigma},\qquad 
R_\varsigma R_\lambda =R_L R_C.
\label{wheatstone_balance}
\end{equation}
Сравнението на Eq.~(\ref{wheatstone_balance}) с Eq.~(\ref{Maxwell_bal})
дават пълните условия за баланса на моста на Максуел-Вин
\begin{equation}
\label{Wien}
\frac{L}{C}=L\omega\,\frac1{C\omega}=R_\varsigma R_\lambda =R_L R_C.
\end{equation}
И ако мостът е балансиран при нулева и много висока честота,
лесно се проверява замествайки в общото условие Eq.~(\ref{bridge_balance}), 
че той е балансиран за всички честоти
и едновременно с това
\begin{equation}
\tau_\lambda=\tau_\varsigma,\qquad
\tau_\lambda\equiv L/R_\lambda, \qquad 
\mathcal Q_\lambda=\omega\tau_\lambda,\qquad
\tau_\varsigma={R_\varsigma}C,\quad 
\mathcal Q_\varsigma\equiv\omega\tau_\varsigma,\qquad
\mathcal Q_\lambda=\mathcal Q_\varsigma.
\end{equation}
По точно заместването дава
\begin{equation}
(\mathrm{j}\omega L+R_\lambda) \frac1{R_L}
=R_C\left(\frac1{1/\mathrm{j}\omega C} + \frac1{R_\varsigma}\right)
,\qquad
\frac{R_\lambda (1+\mathrm{j}\mathcal Q_\lambda)}{R_L}=
\frac{R_C}{R_\varsigma/(1+\mathrm{j}\mathcal Q\varsigma)}
\end{equation}

Обикновено моста на Максуел-Вин (Maxwell-Wien) 
се използва за не много големи стойности на 
фактора на качество, примерно $\mathcal Q_\lambda<10$, 
а при по-големи стойности се използва мостът на Хей (Hay);
за общо въведение във въпроса ние препоръчваме монографията на 
Мейзда\cite{Mazda:87} по електронни елементи и измервателна техника, 
а родените в 3-тото хилядолетие нека посетят линка
на студентите от Бангладеш.\cite{Pramanik}

В нашата постановка постановка $\mathcal Q_\lambda\gg1$ 
и ние не нулираме моста, 
а само минимизираме $|U_\mathrm{ud}|$ 
и това осигурява около 1\% точност при определянето на $L$. 
Когато вътрешното съпротивление на индуктивността е 
пренебрежимо $R_\lambda\rightarrow 0$, 
а $R_\varsigma\rightarrow \infty$ 
е толкова голямо, че съответният резистор може да бъде пропуснат, 
ние се връщаме към оригиналния мост на Максуел, 
който е приложим за идеални индуктивности.
В следващия раздел ще покажем как с помощта на общия 
импедансов конвертор, може да се направи почти идеална 
индуктивност с пренебрежимо вътрешно съпротивление 
$R_\lambda$ голям фактор на качество $\mathcal Q_\lambda\gg1.$
След балансирането на моста при висока честота с помощта на потенциометъра 
$R_L$ при нулева честота моста може да се балансира с помощта на високоомния 
потенциометър $R_\varsigma$ 
и така вътрешното съпротивление на индуктивността $R_\lambda$
се определя с постоянно токов мост на Уитстоун (Wheatstone).

По-точни измервания показват, че за нашата индуктивност от
$L=$10~H вътрешното съпротивление е много малко 
$R_\lambda=4\,\Omega.$
Тогава $\tau_\lambda=L/R_\lambda=2.5\,\mathrm{s}$
и $1/2\pi\tau_\lambda=63$~mHz.
С помощта на нашата индуктивност може да се направи
висококачествен резонатор и на мрежова честота.
Ако измерваме  $R_\lambda$ с моста на Максуел-Вин за
резистор $R_\varsigma$ трябва да се използва М$\Omega$
потенциометър.

\subsection{Решение на импеданса на общия импеданс конвертор (GIC)}
Нека запишем закона на Ом за всеки от 5-те резистора
\begin{equation}
U_1-U_0=Z_1I_1,\quad
U_2-U_1=Z_2I_2,\quad
U_3-U_2=Z_3I_3,\quad
U_4-U_3=Z_4I_4,\quad
U_5-U_4=Z_5I_5.
\end{equation}
Отчитайки, че $U_0=0$ и $U_5=U$ последователното заместване дава
\begin{align}
&U_1=Z_1I_1,\\
&U_2=Z_1I_1+Z_2I_2,\\
&U_3=Z_1I_1+Z_2I_2+Z_3I_3,\\
&U_4=Z_1I_1+Z_2I_2+Z_3I_3+Z_4I_4,\\
&U_5=Z_1I_1+Z_2I_2+Z_3I_3+Z_4I_4+Z_5I_5.
\end{align}

Нека отчетем преобозначаването $I_5=I$, а също така
и че във входовете на операционните усилватели токът е пренебрежим
и законът за запазване на заряда дава равенствата на токовете 
\begin{equation}
I_2=I_1,\qquad I_4=I_3.
\end{equation}
Заместването на $I_2$ и $I_4$ в горната система дава
\begin{align}
&U_1=Z_1I_1,\\
&U_2=(Z_1+Z_2)I_1,\\
&U_3=(Z_1+Z_2)I_1+Z_3I_3,\label{U3}\\
&U_4=(Z_1+Z_2)I_1+(Z_3+Z_4)I_3,\\
&U=(Z_1+Z_2)I_1+(Z_3+Z_4)I_3+Z_5I\label{U5}.
\end{align}

Сега да вземем под внимание действието на левия операционен усилвател,
т.е. изразяването на потенциалите на левия триъгълник $U_1=U_3$.
Изразяването на $U_1$ и $U_3$ от горната система дава
\begin{equation}
\label{I1}
I_1=-\frac{Z_3}{Z_2}I_3.
\end{equation}

И накрая да отчетем действието на десния операционен усилвател, чийто ток
$I_R$ изравнява потенциалите на входовете му $U=U_3$,
тук отчетохме и преобозначаването $U_5=U$.
Заместването на $U$ от Eq.~(\ref{U5}) и $U_3$ от Eq.~(\ref{U3}) дава  
\begin{equation}
I_3=-\frac{Z_5}{Z_4}I.
\end{equation}
Заместваме този ток $I_3$ в Eq.~(\ref{I1}) 
и получаваме 
\begin{equation} 
I_1=\frac{Z_3Z_5}{Z_2Z_4}I
\end{equation}
Сега имаме всички токове, изразени чрез входния ток $I$
\begin{equation}
I_1=I_2=\frac{Z_3Z_5}{Z_2Z_4}I,\quad
I_3=I_4=-\frac{Z_5}{Z_4}I.
\end{equation}

Заместваме тези токове в уравнението Eq.~(\ref{U5}) за входното напрежение $U$,
привеждаме под общ знаменател
и след взаимното съкращаване на последните 4 члена 
получаваме импеданса на общия конвертор
\begin{align}
Z\equiv\frac{U}{I}&=
(Z_1+Z_2)\frac{Z_3Z_5}{Z_2Z_4}+
(Z_3+Z_4)\left(-\frac{Z_5}{Z_4}\right)+Z_5 =
 \frac{Z_1 Z_3 Z_5}{Z_2 Z_4} + \frac{Z_3 Z_5}{Z_4} - \frac{Z_3 Z_5}{Z_4} -Z_5 + Z_5 
=\frac{Z_1Z_3Z_5}{Z_2Z_4}, \nn
\end{align}
което е и Eq.~(\ref{GIC_12345}), която трябваше да се изведе. 
Знаейки тока $I=U/Z$ лесно може да пресметнем и всички токове и напрежения 
изведени по-горе.
Елементарното заместване дава
\begin{equation}
I_1=I_2=\frac{U}{Z_1},\qquad
I_3=I_4=-\frac{Z_2}{Z_1Z_3}U.
\end{equation}
Тъй като във волтовите входове тока е нулев
виж Fig.~\ref{Fig:GIC} закона за запазване на заряда дава
$I_2=I_3+I_R$ и $I_4=I_L+I_5$, откъдето 
\begin{equation}
I_R=-\left(\frac{Z_2}{Z_1Z_3}+\frac1{Z_1}\right)U,\qquad
I_L=\left(\frac{Z_2Z_4}{Z_1Z_3Z_5}+\frac{Z_2}{Z_1Z_3}\right)U.
\end{equation}

Направете тези пресмятания като упражнение по теория на електрични вериги.
При проектиране на електрични вериги с операционни усилватели проверете дали
пресметнатите изходящи токове са 
по-малки от максималните, посочени в техническите описания.
Така лесно може да се провери, че нашата индуктивност работи много добре
само при малки напрежения $<\,2\mathrm{V}$ и ниски честоти $f<20\,\mathrm{Hz}$.

\subsection{Решение за индуктивност направена чрез общ импеданс конвертор}
Нека напомним формулите за импеданс на индуктивност и капацитет
\begin{equation}
Z_L=\mathrm{j}\omega L,\qquad
Z_C=\frac1{\mathrm{j}\omega C}.
\end{equation}
Ако в Eq.~(\ref{GIC_12345}) за общия импеданс конвертор заместим 
\begin{equation}
Z_1=r_1,\qquad Z_2=\frac1{\mathrm{j}\omega C}, \qquad
Z_3=r_3, \qquad Z_4=r_4,\qquad 
Z_5=r_5,
\end{equation}
тогава
\begin{equation}
Z=\mathrm{j}\omega L,\qquad 
L=\frac{r_1r_3r_5C}{r_4}.
\label{L_by_GIC}
\end{equation}
Какво е предимството? Големите индуктивности се изготвят 
с намотки от тънък проводник и сърцевина от материал с голяма диамагнитна проницаемост. 
Омовото съпротивление на тънкия проводник създава 
значително вътрешно съпротивление на намотката $R_\lambda$ 
и освен това намотката е тежка и обемиста, и допълнително може да създаде 
нежелателни взаимни индуктивности между отделните блокове на електронните схеми.
Затова когато не са необходими големи токове и напрежения, 
индуктивностите могат да се изготвят 
с помощта на операционни усилватели. 
Едно възможно решение е жиратора,\cite{girator} който все пак има омово съпротивление.
Общият импедансов конвертор (GIC\cite{GIC}) дава едно алтернативно решение, 
при което неидеалностите на индуктивността се определят 
само от неидеалностите на кондензаторите и операционните усилватели. 
Точно така е направена индуктивността от задачата на ОЕФ7, като 
в монтираните на платката елементи
\begin{equation}
r_1=r_3=1\,\mathrm{k}\Omega,\qquad
r_4=r_5=100\,\Omega, \qquad
C=10\;\mu\mathrm{F}.
\end{equation}
А когато в индуктивността и в моста са поставени еднакви капацитети
стойността им се съкращава и условието за баланс на моста на 
Максуел има  придобива вида $r_1r_3r_5/r_4=R_L R_C$.
Чертежът на платката е представен на Fig.~\ref{Fig:board}.
Сега вече напълно разбирате как е конструирана постановката на 
тази олимпиада и нещо повече, 
при необходимост може самостоятелно да я изготвите.
Използван е операционният усилвател AD712.\cite{AD712}
Ако така направената индуктивност бъде включена в резонансен контур,
Q-фактора на резонатора 
$Q_\mathrm{res}=\sqrt{L/C}/R_\lambda$ 
може да бъде сравним с Q-фактора
на кварцови резонатори, а предимството е, че с изменение
на някое от съпротивленията честотата лесно може да бъде променена
и контура да се настройва.

Когато някакво изделие се изготвя в голяма серия,
например за промишлено производство, се
извършва статистически анализ.
Например 5\% кондензатори които използваме с номинална стойност от 
10~$\mu$F, подреждаме по големина и
поредния номер срещу стойността са показани на Fig.~\ref{Fig:Kolmogorov}.
%%
\begin{figure}[h]
\centering
\includegraphics[scale=0.5]{./Kolm_C.pdf}
\caption{Измерените капацитети се преномерират и подреждат по големина
така, че  $C_1\le C_2\le\dots<C_N.$
Средната стойност е 
$\left< C\right>\equiv (C_1+C_2+\dots+C_N)/N=9.96 \,\mu$F,
а дисперсията (разпръскването)
$\delta C\equiv\sigma_{_C}
\equiv\sqrt{\sum_{i=1}^N\left(C_i-\left< C\right>\right)^2/(N-1)}=0.084 \, \mu$F.
По абсцисата е нанесен капацитета $C_i$, 
по-точно отклонението му от средната стойност 
$C_i-\left< C\right>$
в единици $\sigma_{\!_C}$.
По ордината е нанесен поредният номер на съответния капацитет $i$
разделен на пълния брой на кондензаторите $N$; 
това отношение $0\le i/N\le 1.$
Линията с $N$ стъпала са експерименталните данни, 
а прекъснатата линия е Гаусовата функцията на грешките.
Близостта на тези криви показва,
че стойността на кондензаторите подарени ни от фабриката Кемет-Скопие
има нормално Гаусово разпределение.
На езика на дескриптивната (описателната) статистика ние 
изследваме кумулативната функция на разпределение на $C_i$
и прилагаме критерия на Колмогоров за проверка на статистически хипотези.
Обхвата по хоризонтала съответства на 3$\sigma_{\!_C}$ отклонения.
Изследваната серия показа значително по-добра точност от номиналната 
$3\sigma_{\!_C}/\left< C\right>=2.5\%<5\%,$ нито един капацитет не бе извън допустимите граници.
}
\label{Fig:Kolmogorov} 
\end{figure}
%%
Ние изведохме, че индуктивността е пропорционална на капацитета, но когато без да измерваме в схемата са монтирани резистори с 1\% точност линейната зависимост дава само корелация
в равнината L-C показана на Fig.~\ref{Fig:L-C_correlation}. 
%%
\begin{figure}[h]
\centering
\includegraphics[scale=0.5]{./LC.pdf}
\caption{Корелация между симулираната индуктивност $L$ и използвания капацитет
$C$ съгласно уравнение Eq.~(\ref{L_by_GIC}). 
Резисторите $r_1,\,r_3,\,r_4,\,r_5$ имат точност 1\%
и тяхната разпръснатост (дисперсия) разширява облака точки около правата 
$L=(1\,\mathrm{k}\Omega)^2C$.
Наклонът на правата съответства на пресметнатата стойност
$r_1r_3r_5/r_4$ в рамките на очакваната точност.
}
\label{Fig:L-C_correlation} 
\end{figure}

\subsection[GIC Solution]{Отговор за обща формула за общия импеданс конвертор}
Промеждутъчните сметки не са поучителни.
Всеки сам може да ги направи по свой начин.
Тук даваме само крайния резултат
\begin{align}
Z=\dfrac{Z_5}
{1-\dfrac{(Z_1+Z_2)-(Z_3+Z_4)K}{(1+\beta)(Z_1+Z_2)-Z_3K}}, 
\qquad K\equiv\frac{Z_2+ (Z_1+Z_2)\alpha}{Z_3+(Z_3+Z_4)\alpha},
\qquad \alpha\approx\beta\approx \mathrm{j}\omega\tau_0,
\qquad \mathrm{j}^2=-1,
\end{align}
който може да се представи и по много още различни начини.
Намерете къде този резултат е публикуван и ако не намерите 
подходяща статия, Вие го публикувайте.
Връщайки се към нашата задача когато създаваме индуктивност 
с операционни усилватели, резистори и кондензатори
горната обща формула дава за честотно зависимата индуктивност
\begin{align}
\label{L(f)}
&L(\omega)\equiv\Re\left\{\dfrac{Z(\omega)}{\mathrm{j}\omega }\right\}
=\Re\left\{\dfrac{r_5/\mathrm{j}\omega }
{1-\dfrac{Z_{12}-(r_3+r_4)K}
{(1+\beta)Z_{12}-r_3K}}\right\}, 
\qquad K\equiv\dfrac{\dfrac1{\mathrm{j}\omega C}
+Z_{12}\,\alpha}
{r_3+(r_3+r_4)\alpha},\\
& Z_{12}\equiv r_1+\dfrac1{\mathrm{j}\omega C}
\qquad \alpha=\beta=\mathrm{j}\dfrac{f}{f_c},
\qquad f=\dfrac{\omega}{2\pi},\qquad f_c\equiv\dfrac1{2\pi\tau_0},
\qquad R(\omega)=\Re\left\{Z(\omega)\right\},
\nonumber
\end{align}
В тази формула има само един параметър $f_c$,
който трябва да се определи при обработката на експерименталните данни 
показана на Fig.~\ref{Fig:L(f)} 
за честотно зависимата индуктивност $L(f).$
Импедансът може да се представи чрез реалните съпротивление и индуктивност
\begin{align}
Z(\omega)=R+\mathrm{j}\omega L
=Z^\prime+Z^{\prime\prime}
=|Z|\exp(\mathrm{j}\varphi),
\end{align}
или чрез своята реална $Z^\prime=R$ и имагинерна част $Z^{\prime\prime}=\omega L$,
или чрез своите модул $|Z|$ и фаза $\varphi$.

\begin{figure}[h]
\centering
\includegraphics[scale=0.8]{./L.pdf}
\caption{Честотна зависимост на индуктивността $L(f)$.
Точките съответстват на експерименталните измервания,
а непрекъснатата крива е пресметната по формулата 
Eq.~(\ref{L(f)}), а стойността $f_c=$19.1~MHz е подбрана 
за да може аналитичния резултат най-добре да описва 
експерименталните данни. 
На професионален жаргон се казва, че кривата
фитира (напасва, уйдурдисва) експерименталните данни,
а $f_c$ е параметър на фитирането.
}
\label{Fig:L(f)} 
\end{figure}

\end{document}



==> anc/EPO7_mcd_arxiv.tex <==
\documentclass[prb,singlecolumn,a4paper,amsmath,amssymb]{revtex4}

\usepackage{geometry}
\geometry{margin=0.89in}

\usepackage{amsfonts}
\usepackage{latexsym}
\usepackage{graphicx}
\usepackage[usenames]{color}
\usepackage[utf8]{inputenc}
\usepackage[bulgarian]{babel}
\usepackage{hyperref}
\usepackage{caption}
\usepackage{morefloats}
\usepackage{epstopdf}
\usepackage{systeme}
\usepackage{listings}
\usepackage{array}
\usepackage{circuitikz}
\usepackage{tikz}

\newcommand{\be}{\begin{equation}}
\newcommand{\ee}{\end{equation}}
\newcommand{\nn}{\nonumber}
\newcommand{\kb}{k_\mathrm{_B}}

\begin{document}

\title{ДЕН НА ИНДУКТИВНОСТА. Задача на 7$^\mathrm{та}$ Олимпијада по експериментална физика, Скопје, 7 Декември 2019}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\author{Todor~M.~Mishonov}
\email[E-mail: ]{mishonov@bgphysics.eu}
\affiliation{Physics Faculty, St.~Clement of Ohrid University at Sofia, 
5 James Bourchier Blvd., BG-1164 Sofia}
\affiliation{Institute of Solid State Physics, Bulgarian Academy of Sciences
72 Tzarigradsko Chaussee Blvd., BG-1784 Sofia, Bulgaria}
\author{Riste Popeski-Dimovski}
\email{ristepd@gmail.com}
\author{Leonora Velkoska}
\affiliation{Institute of Physics, Faculty of Natural Sciences and Mathematics, 
``Ss. Cyril and Methodius'' University, Skopje, R. Macedonia}
\author{Iglika~M.~Dimitrova}
\affiliation{Faculty of Chemical Technologies, Department of Physical Chemistry,
University of Chemical Technology and Metallurgy,
8 Kliment Ohridski Blvd., BG-1756 Sofia}
\author{Vassil~N.~Gourev}
 \affiliation{Department of Atomic Physics, Physics Faculty, St.~Clement of Ohrid University at Sofia, 
5 James Bourchier Blvd., BG-1164 Sofia}
\author{Aleksander~P.~Petkov, Emil~G.~Petkov, Albert~M.~Varonov}
\affiliation{Institute of Solid State Physics, Bulgarian Academy of Sciences
72 Tzarigradsko Chaussee Blvd., BG-1784 Sofia, Bulgaria}%

\date{8 декември 2019 г.}

\begin{abstract}
Ова е задачата на 7та меѓународна олимпијда по експериментлана физика ``Ден на индуктивноста''.
Голема индуктивност која се добива со електронско коло „general impedance converter“ се мери со помош на мост на Максвел-Вин.
Најмладите учесници (категорија S) како задача го имаат мерењето на параметрите од елементите во експерименталнта задача.
Учениците од категорија М за задача имаат балансирање на Винстонов мост користејќи само отпорници.
Мерењето на индуктивноста се очекува само од учесниците од категорија L но не е недостижно и за пониските категории.
Од учесниците од универзитети, категорија XL се очекува да ја определат и грешката  и да имаат професионални протоколи на мерење.
Како домашна работа (награда на Зомерфилд) треба да се изведе општата формула за импенданса на „general impedance converter", каде што е вклучена и општата равенка за операциониот засилувач.
Исто така во текстот се дадени и задачи за понатамошна работа.
Опишаната опрема може ад се гледа како прототип за компании кои произведуваат лабораториска опрема.
\end{abstract}
\captionsetup{labelfont={normalsize},textfont={small},justification=centerlast}
\maketitle
%%%%%%%%%%%%

\section{Вовед}

Уште од својот зачеток, Олимпијадата по експериментлана физика (ЕPO) е светски познат настан;
Сите претходни задачи за олимпијадата се објавени на интернет ~\cite{EPO1,EPO2,EPO3,EPO4,EPO5,EPO6}. Од почеток илимпијадите имале барем по 120 учесници.
На последната олимпијада учествуваа средношколци од 7 земји, а растојанието меѓу нај оддалечените градови е 4~Mm.

Let us describe the main differences between EPO and other similar competitions.
\begin{itemize}
\item Секој учесник на ЕПО, како поклон од организаторите, ја добива експерименталната поставка која ја користел за решавање на проблемот приложен на олимпијадата. Со тоа секој учесник може да ја повтори задачата неколку пати и да успее да го достигне нивото на решавање како и победникот на олимпијадата. На овој начин олимпијадата директно влијае на нивото на образование во целиот свет.
\item Секоја од задачите е оригинална и е поврзана со проблем од фундаментална физика или со разбирање на работата на некој технички патент.
\item Олимписката идеја е зачната во ЕПО во својата основна форма и секој кој сака да учествува во нејзе од било кој дел на светот може да го стори тоа. Од друга страна, сличноста со другите олимпијади е во тоа што задачите се директна илустрација на материјалот кој се изучува во училиште и преку тоа како и сличните натпревари се бори против тековната глобална деградација на едукативниот систем
\item Сите учесници добиваат иста експериментална задача, но задачата е различна за различни старосни групи, исто како што водата во базенот е еднакво влажна за сите старосни групи на натпревар во пливање.
\end{itemize}

Сега накратко ќе се потсетиме на претходните задачи на ЕПО1-6: 
ЕПО [1] беше студенстка верзија на американскиот патнет за auto-zero и chopper стабилизрани засилувачи на права струја. Задачата на ЕПО [2] беше мерење на планковата константа преку дифракција на LED светлина од CD диск. Современата реализација на патентот назначен на NASA за користење на конвертер на негативен импенданс за генерирање на осцилации на напон беше експериментална задача на ЕПО [3]. ЕПО [4] беше посветена на фундаментална физика – определување на брзината на светлината преку мерење на електрични и магнетни сили. Иновативниот елемент беше употребата на теорија на катастрофи во анализата на стабилноста на едно нишало. ЕПО [5] ја продолжи традицијата на фундаментална физика. Во едукативниот систем на сите земји се спомнува дека топлината е поврзана со движењето на атомите. Но и релативно едноставен пример на Максвелова распределба по брзини, е реткост, како експеримент да биде демонстриран дури и на најдобрите светски универзитети. Причината за ова е скапото чинење на техниките за постигнување висок вакум. Но од друга страна, елекетричните мерења се илјада пати поевтини и со тоа можеме лесно да ги изучуваме термичките флуктуации кои се опишани со температурата и Болцмановата константа.

In short, the established traditions is a balance between contemporary working technical inventions and fundamental physics (\textit{Allah akbar}).

The EPO problems are meant for high school and university students but are posed by teachers with co authorship with  colleagues working in universities or scientific institutes.
For colleagues interested in new author's problems for the needs of the contemporary physics education we share our experience in the description of the experimental set-ups described at a university level.
These are for instance:
1) The determination of the Planck constant without light but only with electronic processes study;~\cite{EJP_Planck} this set-up requires the usage of an oscilloscope but in some countries the oscilloscopes are available in  in the high schools physics labs and the prices of the former is constantly going down.
The speed of the light without the usage of scales or high frequency equipment is another innovative set-up~\cite{EJP_light} for high school education.
And the idea for this experiment is given by our teacher in electrodynamics Maxwell.

In the physics curriculum in all countries it is mentioned that the temperature is a measure of average kinetic energy of the gas molecules but the Boltzmann constant $k_\mathrm{B}$ that gives the relation between energy and temperature is not measured in high school and even rarely in the best universities.
The experimental set-up for $k_\mathrm{B}$ by the method proposed by Einstein (the EPO5 problem)
is described~\cite{EJP_Boltzmann} as a set-up for university school lab exercise in a impact factor journal.
But what larger impact an experimental set-up that is used by high school students from Kazakhstan and Macedonia and the surrounding countries can have.
More than 100 set-ups were distributed around the world.

Similar thoughts can be expressed for the electron charge $q_e$.
This fundamental constant is also mentioned in the high school education as a humanitarian incantation but is not measured.
We broke this tradition and described an experimental set-up (from EPO6) in the European Journal of Physics.~\cite{EJP_Schottky}
This set-up can be built for a week in every high school.
The Schottky idea for determination of the electron charge by measuring voltage fluctuations is used.
From the idea to the realization more than 100 years have passed and one of the reasons is that in many countries the largest enemy of the education is the ministry of education.
The mission of the physics teachers in the worldwide progress is evident -- precisely our science reshaped the world in the last century.
Successful innovative EPO set-ups after some update can be manufactured by companies specialized in production of educational equipment like TeachSpin\cite{TeachSpin} for instance. 

\section{Експериментална задача на олимпијадата}

\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./set-up.pdf}
\caption{Мост на Максвел за мерење на индуктивност $L$ преку кондензатор со познат капацитет $C$, отпорорник со отпор $R_C$ и измерен отпор на потенциометар $R_L$.
Надворешното напојување $U$ со фрекфенција $f=\omega/2\pi$ се носи до пиновите $(l)$ и $(r)$.
Преку ротација на потенциометарот, се минимизира напонот $U_\mathrm{ud}$ меѓу пиновите (u) и (d).
За да се подобри балансот на мостот, волтметарот треба да се користи при максимална прецизност.
На крај преку мерење на отпорот на потенциометарот, индуктивноста се определува преку равенката  Eq.~(\ref{inductance}).
Кога го одвојувате потенциометарот внимавајте да не ја допирате неговата оска, за да не ја смените позицијата.}
\label{Fig:set-up}
\end{figure}

Електричното коло кое се користи за мерење на индуктивноста преку мост на Максвел е прикажано на сликата  Fig.~\ref{Fig:set-up}.  На фигура 2 го имате колото кое треба да го склопите за да може да ја измерите индуктивноста прек равенката 
\begin{equation}
\label{inductance}
L= C R_C R_L.
\end{equation}
\begin{figure}[h]
\centering
\includegraphics[scale=0.2]{./all.png}
\caption{Фотографија на екепсрименталната поставка претставена шематски на Фигура.~\ref{Fig:set-up}.
Во почетниот проблем за категорија М индуктивноста (горе лево) се заменува со отпорник $R_1$, а кондензаторот (долу десно) со отпорник $R_3$.
Овие отпорници ви се дадени во комплетот во мала пластична кесичка.
Нека на почеток отпорникот долу лево е отпорникот со најголем отпор $R_4$.
%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%
Confer Fig.~\ref{Fig:bridge}
where $R_1=Z_1,$ $R_3=Z_3$ and $R_4=Z_4$
capital letters denote place in the bridge schematics.
%%%
Виж Fig.~\ref{Fig:bridge}
където $R_1=Z_1,$ $R_3=Z_3$ и $R_4=Z_4$
главните букви означават място в схемата на моста.
%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%
На сликата исто така се гледаат и жиците кои го носат надворешното напојување до пиновите (l) и (r).
Балансот на мостот се постигнува со потенциометарот преку минимизарње на напонот помеѓу пиновите (u) и (d).
}
\label{Fig:foto}
\end{figure}

Самата индуктивност се нанесува преку интегрално коло кое се напојува со две батерии од 9~V и се поврзува со мостот преку две од четирите дадени кабли (машко-женско). Види Сл. ~\ref{Fig:foto}.
При поврзување на батериите ВНИМАВАЈТЕ портокаловите налепници на конекторот од батериите и таа на интегралното коло да се од иста страна. Ако ги погрешите одма ќе го изгорите колото (операциониот засилувач)!

Отпорот $R_C$ на долната страна на мостот е фиксен. 
Треба да користите различни отпори од дадениот сет за да изведете различни мерења.
За отпорот  $R_L$ на горната страна користете го дадениот потенциометар поврзан со два од дадените кабли.

Прикачете го кондензаторот $C$ кој има капацитет од околу 10~$\mu$F на долната десна страна од мостот. (Неговиот попрецизно определен капацитет е запишан на него во $\mu$F) 

Како извор на напон искористете ги каблите кои доаѓаат до вашата работна позиција. При повторување на експериментот дома користете трансформатор преку кој ќе го намалите напонот на помалку од 5~V на фрекфенција $f \leq 60$~Hz.

Ако имате само обичен мултиметар поставете го на најосетливото подрачје на прав напон (DC), на пример 200~mV.
Ако имате прецизен мултиметар за наизменичен напон (AC), балансирањето на мостот, минимизирањето на напонот $U_\mathrm{ud}$ меѓу пиновите горе (u) и доле (d) може да се постигне со mV прецизност.

Накратко, за фиксен $R_C$ го менувате $R_L$ за да се минимизира $U_\mathrm{ud}$
или неговите флуктуации (случајни вредности околу средната) ако користите DC волтметар. Преку формула се определува колку Хенри (H) е дадената индуктуивност $L$.
Главниот критериум за оценување на вашата работа ќе биде вашата точност при определувањето на индуктивноста $L$.
Ако имате идеа како да го сработите тоа без понатамошно читање на упатствата слобдно започнете со работа.
Нас не ни требаат распишани текстови, ние ќе ги оценуваме вашите протоколи на мерење, јасно напишани табели и резултати од мерењата.
Теоретските задачи се зададени со цел да се процени теориското разбирање на проблемот во случај на еднакви резултати во експериментот.

Бидејќи учекуваме дека поголемиот дел на учесниците имаат скромно искуство во експериментално работење и обработка на податоци,
даваме листа на експерименти кои можат да ги изведат и нај младите учесници во категорија (S).

%%%%%%%%%%%%%%%%
\section{Основни задачи. Категорија S}
\label{Sec:beginning}

\begin{enumerate}
\item Вклучете го мултиметарот како DCV и измерете го напонот на батериите од 9~V кои ви се дадени.
Само за информација, такви батерии користат и вашите мултиметри.

\item Приклучете го надворешното напојување на пиновите лево (l) и десно (r) од експерименталната поставка.
Вклучете го мултиметарот како АCV и измерете го напонот $U$ помеѓу овие пинови користејќи „крокодил'' кабли, фаќајќи ги останатите два слободни пинови.
Овој напон кој е веќе нанесен меѓу пиновите лево (l) и десно (r) на мостот е напонот кој треба да го балансирате со потенциометар.

\item Приклучете го мултиметарот како ом-метар ($\Omega$), измерете го опсегот на потенциометарот кој ви е даден, тоест каков отпор може да добиете преку ротација на оската, $R_\mathrm{pot}\in (R_\mathrm{min}, R_\mathrm{max})$.

\item Со максимална прецизност измерете го отпорот на фиксните отпорници $r_i$, $i=1,\dots$ 
и резултатите запишете ги во табела.

\item Колку mV е разликата помеѓу $\frac12\,$V и $\frac13\,\mathrm{V}$?

%%%%%%%%%%%%%%%%
\section{Задача за категорија М}

\item Земете 3 отпорници од вашиот комплет, на пример трите најмали $r_1,$ $r_2$ и $r_3$.
Поставете ги на мостот на соодветни позиции преку свиткување на нивните жички.
Шематски ова е прикажано на Сл.~\ref{Fig:bridge}, каде
$Z_1=r_1$ (горе лево, средни две дупки), 
$Z_3=r_2$ (долу десно, поврзете ги двата торјни држачи ),
$Z_4=r_3$ (долу лево во средните две дупчиња).
Да повториме:
во двата конектори кои имаат по четири дупки треба да ги користите двете дупки на средина.
Другите дупки се користат за поврзување со $\Pi$-образните мали жички кои ги имате во сетот.

\item Следете според Figura 2. како 7 $\Pi$-образни мали жички треба да се поврзат во сетот.
Поврзете се и замислете дека треба да добиете затворен круг.

\item Како отпорник $Z_2 =R_\mathrm{pot}$ поврзете го потенциометарот користеќи две од дадените жици, видете ја фотографијата на Figura 2.
Користете ги средните дупки на конекторот кој се наоѓа горе десно.
%%%%%%%%%
\begin{figure}[h]
\centering
\includegraphics[scale=1.0]{./bridge-s.pdf}
\caption{Винстонов мост за мерење на непознат отпор преку споредба со познати отпори.
Кога напонот $U_\mathrm{ud}$ се минимизира преку подесување на потенциометарот $Z_2$ велиме дека мостот е балансиран.
Отпорниците $Z_3$ и $Z_4$ се сметаат за познати.
Најчесто отпорникот $Z_1$ се определува од условот $Z_1=Z_2 Z_4/Z_3.$}
\label{Fig:bridge}
\end{figure}
\item Вклучете го мултиметарот како (ACV).
Тој треба да ви ја дава разликата $U_\mathrm{ud}$ помеѓу напонот на горниот (u) и долниот (d) пин на мостот.

\item Поврзете го надворешното напојување на пиновите лево (l) и десно (r) на мостот.
Вртете ја оската на потенциометарот и следете како се менува $U_\mathrm{ud}$. 
Сега кога стекнавте општа идеја за интервалот во кој се менува $U_\mathrm{ud}$, бавно вртете ја оската на потенциометарот за да го минимизирате.
Ако  $U_\mathrm{ud}\approx 0$ тогаш се вели дека $U_\mathrm{ud}$ е нулиран и мостот е балансиран.

\item За оваа задача, бидејќи немаме чуствивтелни галванометри, користиме обичен евтин мултиметар.
Кога мостот е максимлано балансиран на ACV префрлете го мултиметарот на DCV и користете ја неговата максимална осетливост во опсег на 200~mV 
Кога наизменичен напон се носи на дигитален мултиметар кој е поставен на DCV, произволен напон од непркеинатата синусоида на напонот останува во кондензаторите на колото кое го усреднува сигналот (внатре во мултиметарот) и тоа се отчиутва.
Поради ова вредноста на екранот е различна во секоја секунда, но кога мостот е балансиран отстапувањето е многу мало околу средната вредност.
Пробајте да го балансирате мостот преку многу внимателно мало ротирање на оската на потенциометарот со цел да се минимизраат флуктуациите.
Следете ги променливите бројки и запамтете ги максималната и минималната вредност на напонот.
Разликата меѓу минимумалната и максималната вредност се намалува со поместување на потенциометарот кон конечната позиција.
На овој начин симулираме ракување со сензитивен и скап галванометар, кои ретко се наоѓаат на училишните клупи.


Кога ќе го избалансирате мостот внимавајте да не ја допирате оската на потенциометарот.
Откачете го потенциометарот од колото и приклучете го на мултиметарот во опција за мерење на отпор $\Omega$ и
со максимална точност запишете ја вредноста на отпорот
$Z_2=R_\mathrm{pot},$ од потенциометарот кој се наоѓа на позиција горе десно.
Задачата на балансирање на мостот со омови отпорници е централан на Олимпијадата бидејќи ја илустрира идеја која може да се реализира во повеќе случаи, како што е примеро за мерење на индуктивноста, задачата за следната категорија.

\item 
After you have measured the resistance of the potentiometer
$Z_2=R_\mathrm{pot}$
after you have balanced the bridge
and you have previously measured the resistances
placed in positions
$Z_1$, $Z_3$, and $Z_4$
calculate the ratios  
$Z_1/Z_2$, $Z_4/Z_3$,
their difference
$Z_1/Z_2-Z_4/Z_3$,
and most importantly the dimensionless number
\begin{equation}
\varepsilon=\frac{Z_1}{Z_2}-\frac{Z_4}{Z_3}.
\end{equation}
If you have time, replace the resistors,
balance the bridge and repeat the measurements again.
Use other resistors from the kit.
Represent the results in a table.

%%%%%%%%%%%%%%%%
\section{Задачи за категорија L}

Штом ги завршите задачите за категорија S и М поврзете ги батериите од 9~V и приклучете ги на индуктивноста $L$ и започнете со нејзино мерње.

\item Распишана оваа постапка започнува со поврзување на 9~V на двојниот држач за батерии (clips).

\item ВНИМАВАЈТЕ со следниот чекор може да го изгорите операциониот засилувач!
Портокалова лепенка спрема портокалова лепенка; Поврзете ги батериите за трите пина на плочката за индуктивност.

\item Поврзете ја индуктивноста со мостот како на Сл.~\ref{Fig:foto} горе лево користејќи две од жиците машко женско во средните два отвори.

\item Кондензаторот се поврзува долу десно како на Сл.~\ref{Fig:foto}, при што не е потребно да користите многу сила.

\item Поврзете го потенциометарот горе десно како во задачата за категорија (M).

\item Долу лево поврзете го фиксниот отпорник кој има отпор најблиску до $1\,\mathrm{k}\Omega$.
Проверете дали имате нешто заборавено и осигурајте се дека мостот е затворен круг.

\item Користејчи „крокодилки“ поврзете волтметар помеѓу пиновите (u) и (d). 
Иницијално волетметарот треба ад се поврзе како ACV.

\itemРотирајте го потенциометарот и потрудете се да го минимизирате напонот $U_\mathrm{ud}$.
Ова е релативно лесна задаша бидејќи обичните мултиметри во (ACV) имаат многу мала точност и мостот е релативно балансиран.

\item Сега следува најкомплексниот дел од задачата. Имајте трпение и не губите надеж.
Овие мерења може да потраат и подолго од еден час и бараат трпение.
Поврзете го мултиметарот за мерење на прав напон (DCV).
Сами изберете го соодветниот опсег.
Напонот постојано се менува (флуктуира) и има случајни вредности во интервалот $(U_\mathrm{min},\,U_\mathrm{max}).$

Внимателно ротирајте го потенциометарот и набљудувајте дали разликата $|U_\mathrm{max}-U_\mathrm{min}|$ постепено се намалува.
Целта е да ја минимизирате разликата, за што е потребно, внимание, трпение и малку среќа.

\item Кога ќе завршите со балнсирањето, внимателно искучете го потенциометарот, внимавајте да не ја допирате оската и измерете го $R_\mathrm{pot}.$
По ова, мерењето на индуктивноста е задача со пресметка на дигитрон.
Ако имате време, повторете ја задачата и за другите отпорници кои ги имате во комплетот и определете го $L$ за секој од нив.

Овде завршува експерименталниот (нај битниот дел) на Олимпијадата.
Сега следат теориски задачи кои даваат помалку поени но се битни за оние кои ќе имаат ист екепериментален успех.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Теориски задачи. Категорија L}

%%%%%%%
\subsection{Балансирање на винстонов мостот}
\item Шематски приказ на мост кој е балансиран, тоест кога ќе се донесе напон  $U$ на пиновите лево (l) и десно (r) разликата на напонот помеѓу пиновите горе  (u) и доле (d)  $U_\mathrm{ud}=0$ е нула, е прикажан на Фигура.~\ref{Fig:bridge}.
Покажете дека во овој случај имаме еднаквост помеѓу оносот на отпорите во левата и десната страна на мостот.
\begin{equation}
\label{bridge_balance}
r=\frac{Z_1}{Z_2}=\frac{Z_4}{Z_3}.
\end{equation}
%%%%%%%%

\subsection{Балансирање на Максвелов мост}
\item Приказ на Макесвелов мост за определување на индуктивност е прикажан на Фигура.~\ref{Fig:Maxwell}.
\begin{figure}[h]
\centering
\includegraphics[scale=0.3]{./Maxwell.pdf}
\caption{Модификација на Вин за максвелов мост.
Напонот се донесува помеѓу пиновите (l) и (r) и кога напонот помеѓу пиновите (u) и (d) е занемарлив, се вели дека мостот е изблансиран $L/C=R_LR_C=R_\lambda R_\varsigma$.}
\label{Fig:Maxwell}
\end{figure}
Каде меѓу пиновите (l) и (r) имаме наизменичен (временски зависен $t$) напон 
\begin{equation} 
U(t)=U_0\sin(\omega t+ \varphi_0),
\end{equation}
каде $U_0$ е амплитудата на синусоидалниот сигнал,
$\varphi_0$ е иницијалната фаза
$\omega=2\pi f$ е аголната фрекфенција.
Истаиот услов може да го користиме за балансирање на мостот  Eq.~(\ref{bridge_balance}), но применета за фреквентно зависен отпор $Z(\omega)$, кои ги викаме ипенданси.
На пример за колото прикажанона Фигура.~\ref{Fig:Maxwell} имаме реални импенданси
\begin{equation}
\label{z2_z4}
Z_2=R_L=R_\mathrm{pot},\qquad Z_4=R_C.
\end{equation}
За нашиот експеримент $R_C$ е метален отпорник со даден отпор и $R_L$ е потенциометар чија средна електрода треба да ја користите.
За другите два крака на мостот ги користиме импендансите на индуктивност
$Z_1=Z_L$ и на кондензаторот $Z_3=Z_C$, за кои ја имаме општата формула
\begin{equation}
\label{zl_zc}
Z_L=\mathrm{j}\omega L,\qquad
Z_C=\frac1{\mathrm{j}\omega C}.
\end{equation}
За нас не е неопходно да користиме $\mathrm j=-1/\mathrm j$ и $\mathrm{j}^2=-1.$
Изведете ја Равенка.~(\ref{inductance}) за определување на индуктивноста при познат капацитет $C$ и отпори $R_C$ и $R_L$ во Максвеловиот мост.
Илустрирајте ја формулата преку нумерички вредности од вашите мерења.

%%%%%%%
\subsection{General Impedance Converter, GIC}

\begin{figure}[h]
\centering
\includegraphics[scale=0.8]{./gic-s.pdf}
\caption{General impedance converter, GIC.
НЕка: The GIC schematic used for the inductance from the experimental set-up of the problem.
The power supplies with 9~V batteries of the operational amplifiers and the capacitors parallely connected to the batteries are shown.
From the triangles vertices currents flow out so that the potentials of their voltage inputs $(+)$ and $(-)$ become equal.
Both operational amplifiers are made on an integral circuit and are packaged in a standard package in 8 electrodes.
Right: An effective circuit that alleviates the analysis.
The operational amplifiers and their power supply are removed.
The currents $I_L$ and $I_R$ flowing out from the operational amplifiers are presented as external.
Fictitious conductors between the points whose potentials are equaled by the operational amplifiers 
$U_5=U_3$ and $U_3=U_1$ are drawn.
It is shown that through these fictitious wires current does not flow. 
Ohm's law is applied for the impedances $Z_1,$ $Z_2,$ $Z_3,$ $Z_4$ and $Z_5$ and the formulae are the same, if these are resistors only.
The problem is the impedance to be calculated, i.e. the relation $Z=U/I$ between the voltage $U$ between the points (A) and (B) and the current, which flows between these electrodes.
The variables in this problem are independent from the same from the other sections.}
\label{Fig:GIC}
\end{figure}
\item Електронското коло на GIC е претставено на Фикура.~\ref{Fig:GIC}.
На левата шема со триаголник се означени операционите засилувачи кои создаваат такви излезни струи од врвовите на триаголникот што потенцијалите означени со  (+) и (-) на нивните страни се еднакви. Батериите кои ги напојуваат овие операциони засилувачи исто така се прикажани на левашта шема. На десната шема овие незјанчајни детали се одстранети. Точките со еднакви потенцијали се заменети со жици. Напојувањето исто така е изоставено, а излезните струи од темижата на триаголникот се претставени како надворешни струи кои влегуваат во колото.

Батериите, кондезаторот и операциониот засилувач се прикажани само за да мотивираат некои во себе несигурни ученици. Со иста причина намасто со отпорни го користиме зборот импеданса но формулите остануваат исти. Така задачата станува многу полесна од задачи кои ги имате за домашна по алгебра. Кога ќе се користи омовиот закон за импедансата $Z_1,$ $Z_2,$ $Z_3,$ $Z_4$ и $Z_5,$. Најди ја врската помеѓу $Z\equiv U/I$ кај влезниот напон $U$ и влезната струја $I$ прикажани на шемата.

Instructions: Let us repeat the general rule for the exit current from the operational amplifiers:
from the triangle vertices such a current flows out that the potentials at the points (+) and (-) on their vertical sides are equaled.
For instance the current $I_L$ flowing out from the vertex of the left triangle equals the potentials in the points (3) and (5), i.e. $U_3=U_5.$
The currents flowing in the points (-) of both triangles are negligible and this leads to equality between the currents flowing through the impedances
$Z_3$ and $Z_4$, i.e. $I_3=I_4$.
Analogously, the zero current flowing in the (+) input of the left triangle according to Kirchoff's law for the charge conservation leads to the equality $I_1=I_2.$
For the potential at the point (B) it is convenient to choose $U_0=0$ (this point is grounded).
For the other input point of the circuit (A) for uniformity we choose the notions $U_5=U.$

Answer: 
\begin{equation}
\label{GIC_12345}
Z\equiv\frac{U}{I}=\frac{Z_1Z_3Z_5}{Z_2Z_4},
\end{equation}
do the derivation!

%%%%%%%
\item{Како „general impedance converter“ може да се користи за добивање на големи индуктивности со висок квалитет користејчи само отпорник и кондензатор?} 

 
%%%%%%%%%%%%%%%%%
\section{Задача за домашна: Општа формула за "genral impedance converter". XL}

\item Општа употреба. 
По ниво на тежина оваа задача соодветствува на универзитетско ниво, но секој ученик од гимназија со познавање на алгебра може да го направи изведувањето за еден ден.
Главната потешкотија е дека сте веќе изморени од самата Олимпијада.
Одморете се малку и пробајте да продолжите со работа.
Решението треба да го испратите пред изгрејсонце на денот после олимпијадата на email адресата epo@bgphysics.eu.
Најдоброто решение ќе ја добие наградата на Зомерфилд со парична вредност еквивланента на DM137.

Вовед: Изедначувањето на потенцијалите на влезот на операциониот засилувач е само нискофрекфетна апроксимација позната како златно правило за операционите засилувачи. Во општ случај ја имаме ралацијата \cite{master} меѓу влезниот и излениот напон \begin{equation}
\label{master_equation}
U_+-U_-=\alpha\, U_0,\quad \alpha(\omega)
=s\tau_0+\frac1{G_0},\qquad
s\equiv\mathrm{j}\omega,\qquad
f_0=\frac1{2\pi\tau_0},
\end{equation}
каде $U_+$ и $U_-$  се влезните напони на операциониот засилувач.
$U_0$ е излезниот напон, $G_0$ е голем број, па фрекфенцијата $1/G_0$ е занемарлива, 
$\omega$ е фрекфенцијата на променливото електрично поле $\tau_0$ е мала временска константа, која е параметризирана со фрекфенцијата $f_0$ наречена преминувачка фрекфенција на операциониот засилувач.
Во нашиот сличај имаме
\begin{equation}
U_1-U_3=\alpha U_4,\qquad
U_5-U_3=\beta U_2.
\end{equation}
За двоен операционен засилувач $\alpha\approx\beta$.

Задача: Рав.~(\ref{GIC_12345}) се добива под претпоставка дека $\alpha=\beta=0.$
За употреба во електроника неопходно е да се изведе општата зависност на импендансата од конвертерот $Z(Z_1,Z_2,Z_3,Z_4,Z_5;\alpha,\beta)$.
Изведете ги дадените пресмеки и проверете дека вашата функција ги задволува условите
\begin{equation}
\lim_{\alpha\rightarrow 0,\;\beta\rightarrow 0}Z(Z_1,Z_2,Z_3,Z_4,Z_5;\alpha,\beta)
=\frac{Z_1Z_3Z_5}{Z_2Z_4}.
\end{equation} 
Накратко: Изведете ја фреквентанта зависност на ипендасата кај „general impedance converter“ користејќи ги општите равенки за операционен засилувач.

Инструкции:
Можете да консултирате интернет, да консултирате професори по физика и електроника насекаде низ светот, па и да работите во групи.
На крај како во научно списание опишете како сте го добиле овој резултат, на кого му се заблагодарувате за помошта, кои книги или списанија сте ги консултирале, како и кои веб страни на интернет.
Проверете дали оваа задача била решена на друго место на светот и цитирајте ги списанијата кои сте ги искористиле во изведувањето.

Со среќа!

%%%%%%%%%%%%%%%%%%
\section{Problems for Further Work (Do not read down during the Olympiad)}

\item One of the Olympiad goals is the participants to learn more about the corresponding physics section.
Search literature how different inductances and capacitors are made, what technical solutions there are,
what technology is used, what elements are commercially available to you and think what you are able to do on your own.

\item  The main goal of the Olympiad is to repeat the experiment at home or in the physics classroom in your school.
Ask your physics teacher whether he/she can give you an alternating voltage generator and an AC voltmeter for measurement of small alternating voltages to work with.
We recommend the voltage $U$ applied to the bridge between the points (l) and (r) to be less than 2~Vand the frequency below 20~Hz.

\item Search in Internet in which countries commercial educational equipment illustrating the impedance measurement with bridges is used.

\item If you do not have a voltage generator, use the power supply frequency from 50~Hz (or 60) but in this case you should use a secure transformer.
Turn to your parents.
The voltage which you can use should mandatory be below 36~V; larger voltages are life threatening and are forbidden for usage in high school education!
But for your set-up voltages larger than the power supply voltage of the 9~V batteries are dangerous for the operational amplifiers.
We recommend that voltages larger than 6~V not to be applied to the bridge.
The art of the experimenter is to measure weak signals.
In short, measure again the given inductance.
Compare your results with the measurements of specialized devices for measurements of inductances; look for physics colleagues for assistance.

\item Another goal of the Olympiad is to learn to understand physical and technical articles, see for instance
Refs.~\onlinecite{bridge_story,inductance}.

\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./girator.pdf}
\caption{The gyrator is the most well-known circuit for simulation of inductance without coils and diamagnetic core and only with two resistors $R$ $R_\lambda$, a capacitor $C$ an an operational amplifier, whose exit current equals the potentials of the voltage inputs (+) and (-), see Eq.~(\ref{girator}). }
\label{Fig:girator}
\end{figure}
The circuit of the so-called gyrator is shown in Fig.~\ref{Fig:girator}.
Use your knowledge that you have acquired at the analysis of the theoretical problems at the Olympiad and derive the approximate formula for the impedance of the gyrator
\be
\label{girator}
Z_\mathrm{g}\equiv\frac{U}{I}
=\frac{R_\lambda+\mathrm{j}\omega R_\lambda RC}{1+\mathrm{j}\omega R_\lambda C}
\approx R_\lambda+\mathrm{j}\omega L_g,\quad
L_g=R_\lambda RC,\quad \omega R_\lambda C\ll1, \quad R_\lambda\ll R,
\quad \frac{L_\lambda}{R_\lambda}=RC. 
\ee
This is another way for making of large inductances but unlike the inductance made by GIC, the inductance of the gyrator has larger ohmic resistance.

\item Think about how the inductance from the Olympiad set-up  can be connected in a high quality resonance contour.
This would be a very good development for the international competition
``Devices for the physics classroom''.\cite{uredi}
We are looking forward to meet you in Sofia on 6 June (Saturday) 2020.

\item Send to the address of the Olympiad your responses, recommendations, criticism and suggestions, which you think would help the EPO7 organizers next year at the same time!

\item When horizontally to the bridge a constant voltage from batteries is applied, only resistors should be used and the voltmeter should be switched to the maximal precision for constant voltage.
Prepare your co-students for a demonstration of a Wheatstone bridge balancing.

\item Turn to your teacher or a colleague physicist and if one has a LCR-meter ask him/her to show you how the inductance and the capacitance from the set-up are measured.
Check the precision of the method in which no specialized devices are used but only a universal multimeter.

\item  The notion inductance is frequently used in the high school courses in physics.
Check in which countries there is a lab exercise in inductance measurement.

\item Take the inductance and the capacitance in your pocket, enter an electronics store as a buyer and measure for two minutes these 2 parameters $L$ and $C$.
What is the precision you achieved at the Olympiad?

\item Invent a technical application of our inductivity 
and implement it. 

\item A task for the youngest ones from category (S).
The measurement of the inductance is itself quite simple.
Rotate a potentiometer axis until voltage is minimized.
Ask a senior than you co-student or a teacher to connect the circuit for you and you to make the measurement and the inductance calculation.
Later, when you study what inductance is you will much better understand the new material.

\item At the website of the organizers, the best works are published scanned.
Repeat the experiment carefully and enjoying yourself describe the experiment even better.
The main goal of the Experimental Physics Olympiad is to prepare you for further work.
For a beginning reach the level of the EPO7 champion.
We wish you success.

\end{enumerate}

%%%%%%%%%%%%%%%%%
\begin{thebibliography}{99}

\bibitem{EPO1}
V.~G.~Yordanov, P.~V.~Peshev, S.~G.~Manolev, T.~M.~Mishonov,
``Charging of capacitors with double switch. The principle of operation of auto-zero and chopper-stabilized DC amplifiers'',
arXiv:1511.04328 [physics.ed-ph]

\bibitem{EPO2}
V.~N.~Gourev, S.~G.~Manolev, V.~G.~Yordanov, T.~M.~Mishonov,
``Measuring Plank constant with colour LEDs and compact disk'',
arXiv:1602.06114 [physics.ed-ph].

\bibitem{EPO3}
S.~G.~Manolev, V.~G.~Yordanov, N.~N.~Tomchev, T.~ M.~Mishonov,
``Volt-Ampere characteristic of "black box" with a negative resistance'',
arXiv:1602.08090 [physics.ed-ph].

\bibitem{EPO4}
V.~G.~Yordanov, V.~N.~Gourev, S.~G.~Manolev, A.~M.~Varonov, T.~M.~Mishonov,
``Measuring the speed of light with electric and magnetic pendulum'',
arXiv:1605.00493 [physics.ed-ph].

\bibitem{EPO5}
T.~M.~Mishonov, E.~G.~Petkov, A.~A.~Stefanov, A~P.~Petkov, I.~M.~Dimitrova,
S.~ G.~Manolev, S.~I.~Ilieva, A.~M.~Varonov,
``Measurement of the Boltzmann constant by Einstein. Problem of the 5-th Experimental Physics Olympiad. Sofia 9 December 2017''
arXiv:1801.00022v4 [physics.ed-ph].

\bibitem{EPO6}
T.~M.~Mishonov, E.~G.~Petkov, A.~A.~Stefanov, 
A.~P.~Petkov, V.~I.~Danchev, Z.~O.~Abdrahim, Z.~ D.~Dimitrov, 
I.~M.~Dimitrova, R.~Popeski-Dimovski, M.~Poposka, 
S.~Nikoli\'c, S.~Miti\'c, R.~Rosenauer, F.~Schwarzfischer, 
V.~N.~Gourev, V.~G.~Yordanov, A.~M.~Varonov
``Measurement of the electron charge $q_e$ using Schottky noise. 
Problem of the 6-th Experimental Physics Olympiad. Sofia 8 December 2018'',
arXiv:1703.05224v2 [physics.ed-ph].

\bibitem{chopper}
E.~A.~Goldberg, L.~Jules, ``Stabilized direct current amplifier'', Patent US2684999A \\
\url{https://patents.google.com/patent/US2684999A/en}.

\bibitem{EJP_Planck} 
D.~S.~Damyanov,  I.~N.~Pavlova, S.~I.~Ilieva, V.~N.~Gourev, 
V.~G.~Yordanov and T.~M.~Mishonov
``Planck's constant measurement by Landauer quantization for student laboratories'',
Eur.~J.~Phys. \textbf{36}, 055047 (2015).

\bibitem{EJP_light} 
T.~M.~Mishonov, A.~M.~Varonov, D.~D.~Maksimovski, S.~G.~Manolev, 
V.~N.~Gourev and V.~G.~Yordanov,
``An undergraduate laboratory experiment for measuring $\varepsilon_0$, $\mu_0$ 
and speed of light c with do-it-yourself catastrophe machines: 
electrostatic and magnetostatic pendula'',
Eur.~J.~Phys. \textbf{38}, 025203 (2017).

\bibitem{EJP_Boltzmann} 
T.~M.~Mishonov, V.~N.~Gourev, I.~M.~Dimitrova, N.~S.~Serafimov, 
A.~A.~Stefanov, E.~G.~Petkov and A.~M.~Varonov
``Determination of the Boltzmann constant by the equipartition theorem for capacitors'',
Eur. J. Phys. \textbf{40}, 035102 (2019).

\bibitem{EJP_Schottky}
T.~M.~Mishonov, E,~G.~Petkov, N.~Zh.~Mihailova, A.~A.~Stefanov, 
I.~M.~Dimitrova, V.~N.~Gourev, N.~S.~Serafimov, V.~I.~Danchev, and A.~M.~Varonov,
``Simple do-it-yourself experimental set-up for electron charge $q_e$ measurement'',
Eur.~J.~Phys. \textbf{39}, 065202 (2018).

\bibitem{TeachSpin}
Teachspin Inc., \url{https://www.teachspin.com/}.

\bibitem{master}
T.~M.~Mishonov, V.~I.~Danchev, E.~G.~Petkov, V.~N.~Gourev, I.~M.~Dimitrova, 
N.~S.~Serafimov, A.~A.~Stefanov and A.~M.~Varonov,
``Master equation for operational amplifiers: stability of negative 
differential converters, crossover frequency and pass-bandwidth'', 
J. Phys. Commun. \textbf{3}, 035004 (2019).

\bibitem{bridge_story}
``A History of Impedance Measurements'' \url{https://www.ietlabs.com/pdf/GenRad_History/HenryHall/HistoryImpedanceMeasurements/PART\%201\%2091507\%20ins\%20pix.pdf}.

\bibitem{inductance}
``Inductor'' at Wikipedia, \url{https://en.wikipedia.org/wiki/Inductor}.

\bibitem{uredi} 
``Devices for the physics classroom'', \\
\url{https://sites.google.com/a/bgphysics.eu/bgphysics/deynosti/konkurs-uredi-za-kabineta-po-fizika}.

\bibitem{AD712}
Analog Devices, ``Precision, Low Cost,High Speed BiFET Dual Op Amp'', Rev.~I \\
\url{https://www.analog.com/media/en/technical-documentation/data-sheets/AD712.pdf}.

\bibitem{Mazda:87}
F.~F.~Mazda, \textit{Electronic Instruments and Measurement Techniques} 
(Cambridge University Press, New York, 1987), Fig.~7.6.

\bibitem{Pramanik}
S.~Pramanik,
``A.C. Bridges for Measurement of Resistance, Inductance, Capacitance, Frequency etc.'',\\
\url{http://www.bengalstudents.com/contents/AC\%20Bridges\%20for\%20Electrical\%20Measurement}.

\bibitem{girator}
G.J.~Deboo, ``Gyrator type circuit'', US patent 3493901, filed 5 March 1968,
issued 1970-02-03, assigned to NASA \\
\url{https://patents.google.com/patent/US3493901}; \url{https://en.wikipedia.org/wiki/Gyrator}.

\bibitem{GIC}
``General impedance converter '', Patent CN86205529U
\url{https://patents.google.com/patent/CN86205529U/en} (1986).

\end{thebibliography}

\appendix

\section{Inductance realized by a general impedance converter}

This text is designated for colleagues designing principally new set-ups for the education.
The following of the traces of the printed circuit board is a good starting lesson in electronics.
The printed circuit board presented in Fig.~\ref{Fig:board} is a typical example how with modest resources the high school education can be significantly renewed.
\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./board.pdf}
\caption{A drawing of the printed circuit board through which the inductance of the set-up schematically shown in Fig.~\ref{Fig:GIC} is made.
The wider traces are the power supply and the grounding (the middle point from the 3 ones is with zero potential $U_\mathrm{COM}=0$).
To these 3 points 3 pins are soldered to which a board connector with the conductors coming from the batteries is connected.
The ground is at the same time one of the inputs of the general impedance converter (GIC) through which the inductance from the EPO7 set-up is realized.
The most important GIC input is down to the right where the input voltage $U$ is applied and the input current $I$ enters.
It is easily seen the place of the large capacitor $Z_2=1/\mathrm{j}C.$
The small capacitors are between the ground and the power supply voltages.
The resistor $r_3$ is under the 8 electrodes on which the socket of the operational amplifier 
AD712\cite{AD712} is soldered.
The resistor $r_1$ is placed vertically on the left.
On the right $r_4$ is vertical and $r_5$ is mounted horizontally.}
\label{Fig:board} 
\end{figure}
The cheap highly technological products give the possibility for a significant price decrease of the educational experimental set-ups.
Not a demonstration device in the physics classroom, but set-ups which all children from the class can simultaneously use in a random classroom.

We address the colleagues inventing new problems with a view towards the future.
In the colleges of some countries oscilloscopes are used for a long time and their prices constantly go down.
It is quite realistically in a few years oscilloscopes to be used at the Experimental Physics Olympiad.
For low frequencies the computers themselves can be used as oscilloscopes and this has widely entered the education.
Let us consider what principally new problems can be solved in this process of democratization of the high technology.

\clearpage

\end{document}

==> anc/EPO7_mne_arxiv.tex <==
\documentclass[prb,singlecolumn,a4paper,amsmath,amssymb]{revtex4}

\usepackage{geometry}
\geometry{margin=0.89in}

%\usepackage[OT2]{fontenc}
\usepackage{amsfonts}
\usepackage{latexsym}
\usepackage{graphicx}
\usepackage[usenames]{color}
\usepackage[utf8]{inputenc}
%\usepackage[bulgarian]{babel}
\usepackage{hyperref}
\usepackage{caption}
\usepackage{morefloats}
\usepackage{epstopdf}
\usepackage{systeme}
\usepackage{listings}
\usepackage{array}
\usepackage{circuitikz}
\usepackage{tikz}

\newcommand{\be}{\begin{equation}}
\newcommand{\ee}{\end{equation}}
\newcommand{\nn}{\nonumber}
\newcommand{\kb}{k_\mathrm{_B}}

\begin{document}

\title{Dan induktanse. Zadatak 7. eksperimentalne fizichke olimpijade, Skoplje, 7. december 2019.}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\author{Todor~M.~Mishonov}
\email[E-mail: ]{mishonov@bgphysics.eu}
\affiliation{Physics Faculty, St.~Clement of Ohrid University at Sofia, 
5 James Bourchier Blvd., BG-1164 Sofia}
\affiliation{Institute of Solid State Physics, Bulgarian Academy of Sciences
72 Tzarigradsko Chaussee Blvd., BG-1784 Sofia, Bulgaria}
\author{Riste Popeski-Dimovski}
\email{ristepd@gmail.com}
\author{Leonora Velkoska}
\affiliation{Institute of Physics, Faculty of Natural Sciences and Mathematics, 
``Ss. Cyril and Methodius'' University, Skopje, R. Macedonia}
\author{Iglika~M.~Dimitrova}
\affiliation{Faculty of Chemical Technologies, Department of Physical Chemistry,
University of Chemical Technology and Metallurgy,
8 Kliment Ohridski Blvd., BG-1756 Sofia}
\author{Vassil~N.~Gourev}
 \affiliation{Department of Atomic Physics, Physics Faculty, St.~Clement of Ohrid University at Sofia, 
5 James Bourchier Blvd., BG-1164 Sofia}
\author{Aleksander~P.~Petkov, Emil~G.~Petkov, Albert~M.~Varonov}
\affiliation{Institute of Solid State Physics, Bulgarian Academy of Sciences
72 Tzarigradsko Chaussee Blvd., BG-1784 Sofia, Bulgaria}%

\date{28 December 2019}

\begin{abstract}
Ovo je zadatak 7. medjunarodne eksperimentalne fizichke olimpijade "Dan induktanse". Velika induktivnost postizhe se opshtim impedansnim konvertorom i mjeri se pomoc1u Maksvel-Vinovog mosta. Najmladji uchenici (S kategorija) imaju zadatak da izmjere parametre elemenata eksperimentalne postavke. Uchenici prva dva razreda srednje shkole (M kategorija) treba da uravnotezhe Vitstonov most samo pomoc1u otpornika. Pretpostavlja se da mjerenje induktivnosti treba da izvrshe samo uchenici posljednja dva razreda srednje shkole (L kategorija). Od studenata (XL kategorija) se ochekuje da izvrshe procjenu greshke mjerenja, kao i profesionalno obavljanje procesa mjerenja. Za domac1i zadatak (Zomerfeldova nagrada)potrebno je izvesti opshtu formulu za impedansu opshteg impedansnog konvertora gdje je ukljuchena jednachina za operacione pojachavache. Zadaci za kasniji rad su takodje dati u tekstu. Opisana postavka mozhe se posmatrati kao prototip za kompanije koje proizvode laboratorijsku opremu. 
\end{abstract}
\captionsetup{labelfont={normalsize},textfont={small},justification=centerlast}
\maketitle
%%%%%%%%%%%%



\section{Eksperimentalni zadatak Olimpijade}

\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./set-up.pdf}
\caption{Maksvelov most za mjerenje induktanse $L$ pri poznatoj kapacitivnosti $C$, otpornosti otpornika $R_C$ i izmjerene otpornosti potenciometra $R_L$.
Spoljni napon $U$ frekvencije $f=\omega/2\pi$ je prikljuchen izmedju tachaka $(l)$ i $(r)$.
Okretanjem potenciometra napon $U_\mathrm{ud}$ izmedju tachaka (u) i (d) se mozhe podesiti da ima najmanju vrijednost.
Da bi se poboljshala ravnotezha mosta, podesite voltmetar na najvec1u osjetljivost. Na kraju izmjerite otpornost potenciometra, a zatim iskoristite jednachinu (\ref{inductance}) da bi izrachunali induktansu. Kada iskljuchujete potenciometar vodite rachuna da ne dodirujete rotirajuc1i dio potenciometra.}
\label{Fig:set-up}
\end{figure}
Strujno kolo u eksperimentalnoj postavci za mjerenje induktanse pomoc1u mosta je prikazano na Fig.~\ref{Fig:set-up}, kao i fotografija postavke koju je potrebno sastaviti pomoc1u koje se odredjuje induktansa preko formule
\begin{equation}
\label{inductance}
L= C R_C R_L.
\end{equation}
\begin{figure}[h]
\centering
\includegraphics[scale=0.3]{./all.png}
\caption{Fotografija eksperimentalne postavke koja je shematski prikazana na slici~\ref{Fig:set-up}.
U pochetnom zadatku za kategoriju (M) induktivnost $L$ (gore lijevo na zelenoj plochi) je zamijenjena otpornikom $R_1$, a kondenzator (dolje desno) otpornikom $R_3$.
Ovi otpornici se nalaze u maloj kesi koja vam je data.
Otpornik dolje lijevo neka, na pochetku, bude onaj sa najvec1om otpornoshc1u $R_4$.
Zice pomoc1u kojih se dovodi spoljnji napon sa generatora na most kache se na pinove (l) i (r) koji su oznacheni na zelenoj plochi.
Ravnotezha mosta se ostvaruje minimizirajuc1i napon izmedju tachaka (u) i (d) koje su takodje oznachene na zelenoj plochi.
}
\label{Fig:foto}
\end{figure}

Sama induktivnost se ostvaruje pomoc1u integralnih kola (mala zelena plocha) koja se napajaju pomoc1u baterija od 9V, i povezana je na most sa dvije druge zhice (vidi sliku \ref{Fig:foto}.) Prilikom prikljuchivanja baterija za malu zelenu plochu vodite rachuna da narandzhastu oznaku sa baterija vezete uz narandzhastu oznaku na maloj zelon plochi.U suprotnom, operacioni pojachavachi c1e izgoreti!

Otpornost $R_C$ na donjoj strani mosta je fiksirana. Treba da iskoristite otpornike koji su dati u kesi za razlichita mjerenja. Za otpornost $R_L$ na gornjoj strani mosta iskoristite potenciometar.

Prikljuchite kondenzator kapacitivnosti oko 10~$\mu$F. Preciznija vrijednost kapacitivnosti izrazhena u $\mu$F je napisana na samom kondenzatoru (sivi kvadar).

Za izvor napona koristiti zhice(ili kablove?) koji dosezhu do vasheg radnog stola.

Ako imate samo obichni multimetar podesite ga na najmanju vrijednost opsega napona (DC), npr. 200 mV. Ako imate precizni voltmetar za mjerenje naizmjenichnog napona, ravnotezha mosta tj. minimiziranje napona $U_\mathrm{ud}$ izmedju gornjeg (u) i donjeg (d) pina mozhe se izvrshiti sa milivoltnom preciznoshc1u.

Ukratko, na fiksnom $R_C$ mijenjate $R_L$ da bi minimizirali $U_\mathrm{ud}$ (ili njegove fluktuacije ako koristite DC voltmetar) i odredite koliko henrije (H) iznosi data induktivnost (L). Glavni kriterijum za ocjenjivanje vasheg rada na Olimpijadi je pouzdanost odredjivanja induktanse $L$. Razmotric1emo vashe rezultate u kojima su date jasno napisane tabele, grafici i rezultati mjerenja. Teorijski problemi su dati sa ciljem razumijevanja rezultata mjerenja, u sluchaju jednako ostvarenog broja bodova u eksperimentu.

Ochekujemo da vec1i broj uchesnika ima skromnu praksu u sprovodjenju mjerenja i u obradi eksperimentalnih podataka. Zbog toga nudimo serijue eksperimenata, koji su dostupni najmaldjim uchesnicima (S kategorija).


%%%%%%%%%%%%%%%%
\section{Laki pochetni zadaci. S}
\label{Sec:beginning}

\begin{enumerate}
\item Ukljuchite multimetar na DCV i izmjerite napone datih baterija od 9 V. Takve baterije postoje takodje i u vashem multimetru.
Turn on the multimeter as a DCV and measure the voltages of the given 9~V batteries.
Such batteries are inside your multimeters, too.

\item Ukljuchite naizmjenichni napon (zhice koje dolaze do vasheg radnog mjesta) na lijevi (l) i desni (r) pin koji su oznacheni na zelenoj plochi. Prikachite multimetar kao voltmetar za mjerenje naizmjenichnog napona (ACV) i izmjerite ovaj naizmjenichni napon $U$ izmedju ova dva pina koristec1i kablove sa krokodilskim klijeshtima koje kachite na ostala dva pina. 

\item Ukljuchite multimetar kao ommetar ($\Omega$), izmjerite ospeg datog potenciometra , tj. koju otpornost mozhete dobiti okrec1uc1i potenciometar, 
$R_\mathrm{pot}\in (R_\mathrm{min}, R_\mathrm{max})$.

\item Sa najvec1om preciznoshc1u izmjerite date otpore $r_i$, $i=1,\dots$ i rezultate prikazhite tabelarno.

\item Koliko mV je razlika izmedju $\frac12\,$V and $\frac13\,\mathrm{V}$?

%%%%%%%%%%%%%%%%
\section{Zadaci. M}

\item Uzmite 3 otpornika iz kese, npr. najmanje $r_1,$ $r_2$ i $r_3$.
Prikljuchite ih na most savijajcuc1i njihove elektrode.
Shematski je to prikazano na slici Fig.~\ref{Fig:bridge}, gdje su
$Z_1=r_1$ (doljee lijevo, ubosti u dvije srednje rupe), 
$Z_3=r_2$ (dolje desno,povezujuc1i dva konektora sa tri rupe),
$Z_4=r_3$ (dolje lijevo, ubosti u dvije srednje rupe).
Da ponovimo: u tri konektora sa chetiri rupe na zelenoj plochi elektrode  treba da ulaze u dvije srednje rupe. Spoljne rupe treba da se povezhu pomoc1u rozih zhica u obliku slova $\Pi$ datih u kesi.

\item Kao na slici Fig.~{Fig:foto} postavite 7 rozih zhica u obliku slova $\Pi$. Tada mozhemo smatrati da je kolo zatvoreno.

\item Za otpornik $Z_2 =R_\mathrm{pot}$  prikachi dati potenciometar koristec1i 2 data kabla (zhice) (vid sliku Fig.~\ref{Fig:foto}).
Koristite srednje rupe na konektoru gore desno.
%%%%%%%%%
\begin{figure}[h]
\centering
\includegraphics[scale=0.5]{./bridge.pdf}
\caption{Vitstonov most za mjerenje otpornosti pomoc1u uravnotezhenja mosta. Kad je napon $U_\mathrm{ud}$ doveden na minimum pomoc1u pazhljivog rotiranja potenciometra $Z_2$, kazhemo da je most u ravnotezhi. Otpornici $Z_3$ i $Z_4$ se smatraju poznatim. Otpor otpornika $Z_1$ obichno se odredjuje pomoc1u $Z_1=Z_2 Z_4/Z_3.$}
\label{Fig:bridge}
\end{figure}
\item Ukljuchite multimetar kao voltmetar naizmjenichnog napona (ACV).
On bi trebalo da da napon $U_\mathrm{ud}$ izmedju gornje (u) i donje (d) tachke mosta.

\item Ukljuchite spoljni napon izmedju lijeve (l) i desne (r) tachke mosta. ne bude najmanji moguc1i. Ako je
$U_\mathrm{ud}\approx 0$ kazhe se da je napon $U_\mathrm{ud}$ anuliran, a most uravnotezhen.

\item Za ovaj problem nemamo osjetljivi galvanometar, nego samo
Potenciometar okrec1ite pazhljivo od jednog do drugog kraja i pratite kako se napon $U_\mathrm{ud}$ mijenja. 
Sada, kada imate predstavu u kom intervalu se mijenja $U_\mathrm{ud}$, polako okrec1ite potenciometar dok napon $U_\mathrm{ud}$ jeftini multimetar. kada je most priblizhno uravnotezhen ukljuchite multimetar kao voltmetar jednosmjernog napona (DCV)i pokushajte da koristite njegovu maksimalnu osjetljivost, tj. opseg od 200 mV. Kada se na voltmetar za mjerenje naizmjenichne struje prikljuchi jednosmjerni napon, sluchajni napon prekinute sinusoide ostaje u kondenzatorima kola koje usrednjuje singal (unutar multimetra). Na taj nachin,  vrijednost izmjerenog napona je svakog trenutka drugachija. Medjutim, kada je most uravnotezhen sluchajne vrijednosti su sve manje. Pokushajte da poboljshate ravnotezhu mosta pazhljivo rotirajuc1i potenciometar. Pratite brojne vrijednosti i zapamtite najvec1e i najmanje vrijednosti napona.Razlika treba da bude minimalizirina u razichitim polozhajima potenciometra. Kada uravnotezhujete most nemojte okretati potenciometar. Otkachite potenciometar i prikachite ga za multimetar koji je podeshen na rezhim ommetra $\Omega$ sa maksimalnom dozvoljenom preciznoshc1u i ubiljezhite otpornost potenciometra
$Z_2=R_\mathrm{pot},$ , koji je skinut sa gornje desne pozicije u mostu.Problem uravnotezhenja mosta sa omskim otporima je centralni problme Olimpijade, jer ilustruje ideju da se to mozhe realizovati u mnogim drugim sluchajevima, npr. mjerenje induktanse, shto je zadatak vishe kategorije.


\item 

\begin{equation}
\varepsilon=\frac{Z_1}{Z_2}-\frac{Z_4}{Z_3}.
\end{equation}
Poshto ste izmjerili otpornost potenciometra
$Z_2=R_\mathrm{pot}$ nakon uravnotezhenja mosta, a poshto ste prethodno izmjerili otpornosti postavljene na pozicijama
$Z_1$, $Z_3$, i $Z_4$ izrachunajte odnose  
$Z_1/Z_2$, $Z_4/Z_3$ i njihovu razliku
\begin{equation}
\varepsilon=\frac{Z_1}{Z_2}-\frac{Z_4}{Z_3}.
\end{equation}
Ako imate vremena promijenite otpornike, uravnotezhite most i ponovite ova mjerenja. Koristite drugi otpornike iz kese. Predstavite rezultate tabelarno.

\section{Zadaci L}

Nakon shto ste zavrshili zadatke iz kategorija (S) i (M) prikachite baterije na induktansu i izmjerite je prema sljedec1em uputstvu.

\item Preciznije recheno, prikljuchite baterije na zhice.


\item Budite oprezni jer mozhete da spalite integralno kolo! Povezujte narandzhstu oznaku na izlazu baterija sa narandzhastom oznakom na integralnom kolu (mala zelena tabla). Baterije se kache na tri pina na toj tabli. 

\item Induktansu povezhite u most kao na \ref{Fig:foto}. Ubodite je u konektor gore lijevo koristec1i dvije srednje rupe na konektoru sa chetiri rupe. Koristite preostala dva od chetiri date zhice.

\item Kondenzator prikachite dolje desno (opet vidi \ref{Fig:foto}).

\item Stavite potenciometar gore desno, kao u zadacima za kategorijju (M).

\item Stavite otpornik dolje lijevo sa otpornoshc1u od priblizhno $1\,\mathrm{k}\Omega$. Provjerite da li je sve uradjeno kako treba i da li je kolo zatvoreno.

\item Koristec1i krokodile stavite voltmetar izmedju tachaka (u) i (d). Multimetar u pochetku podesiti da radi kao voltmetar naizmjenichnog napona (ACV).

\item Okrec1ite potenciometar i pokushajte da minimizujete napon $U_\mathrm{ud}$. Ovo je relativno lak zadatak poshto multimetri u naizmjenichnom rezhimu (ACV) imaju malu osjetljivost i most je priblizhno uravnotezhen.

\item Najtezhi dio problema sada slijedi, ali ne gubite strpljenje. Ova mjerenja mogu potrajati okosat vremena i trazhe smirenost. Ukljuchite multimetar kao voltmetar jednosmjernog napona (DCV). Sami nadjite odgovarajuc1i opseg. Napon stalno fluktuira i ima suchajne vrijednosti u nekom intervalu $(U_\mathrm{min},\,U_\mathrm{max}).$

Pazhljivo okrec1ite potenciometar, sachekajte i provjerite da li je razlika $|U_\mathrm{max}-U_\mathrm{min}|$ postala manja. Cilj mjerenja je da se minimizira ta razlika za shta je potrebno strpljenje i malo srec1e.

\item Kad zavrshite s mjerenjem, pazhljivo otkachite potenciometar (budite pazhljivi i ne dodirujte rotirajuc1i dio potenciometra i izmjerite njegovu otpornost $R_\mathrm{pot}.$)Nakon izrachunajte induktivnost. Ako imate vremena, ponovite mjerenja koristec1i ostale otpornike iz kese do kraja Olimpijade i izracunajte induktivnost za te situacije. 

Ovdje se zavrshava eksperimentalni dio Olimpijade. Slijede teorijski problemi koji nose manje bodova i vazhni su u sluchaju izjednachenog rezultata na eksperimentu.


We wish you success.

\end{enumerate}



\end{document}

==> anc/EPO7_ru_arxiv.tex <==
\documentclass[prb,singlecolumn,a4paper,amsmath,amssymb]{revtex4}

\usepackage{geometry}
\geometry{margin=0.89in}

\usepackage{amsfonts}
\usepackage{latexsym}
\usepackage{graphicx}
\usepackage[usenames]{color}
\usepackage[utf8]{inputenc}
\usepackage[bulgarian,russian]{babel}
\usepackage{hyperref}
\usepackage{caption}
\usepackage{morefloats}
\usepackage{epstopdf}
\usepackage{systeme}
\usepackage{listings}
\usepackage{array}
\usepackage{circuitikz}
\usepackage{tikz}

\newcommand{\be}{\begin{equation}}
\newcommand{\ee}{\end{equation}}
\newcommand{\nn}{\nonumber}
\newcommand{\kb}{k_\mathrm{_B}}

\begin{document}

\title{День на индуктивности. Задача на 7-ой Олимпиад экспериментальной
физики. Скопие, 7-ого декабря 2019 г.}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\author{Todor~M.~Mishonov}
\email[E-mail: ]{mishonov@bgphysics.eu}
\affiliation{Physics Faculty, St.~Clement of Ohrid University at Sofia, 
5 James Bourchier Blvd., BG-1164 Sofia}
\affiliation{Institute of Solid State Physics, Bulgarian Academy of Sciences
72 Tzarigradsko Chaussee Blvd., BG-1784 Sofia, Bulgaria}%
\author{Riste Popeski-Dimovski}
\email{ristepd@gmail.com}
\author{Leonora Velkoska}
\affiliation{Institute of Physics, Faculty of Natural Sciences and Mathematics, 
``Ss. Cyril and Methodius'' University, Skopje, R. Macedonia}
\author{Iglika~M.~Dimitrova}
\affiliation{Faculty of Chemical Technologies, Department of Physical Chemistry,
University of Chemical Technology and Metallurgy,
8 Kliment Ohridski Blvd., BG-1756 Sofia}
\author{Vassil~N.~Gourev}
 \affiliation{Department of Atomic Physics, Physics Faculty, 
 St.~Clement of Ohrid University at Sofia, 
5 James Bourchier Blvd., BG-1164 Sofia}
\author{Aleksander~P.~Petkov, Emil~G.~Petkov, Albert~M.~Varonov}
\affiliation{Institute of Solid State Physics, Bulgarian Academy of Sciences
72 Tzarigradsko Chaussee Blvd., BG-1784 Sofia, Bulgaria}%

\date{28 декабря 2019 г.}

\begin{abstract}
Это задача 7-й Международной олимпиады по экспериментальной физике
«День индуктивности». 
Высокая индуктивность, создаваемая общим импеданс
преобразователь измеряется в мосте Максвелла-Вина.
Самым молодым студентам (категория S) поручено измерение
параметры сценических элементов.
Учащиеся среднего возраста (категория М) должны уравновесить мост
Витстона только с резисторами.
Измерение индуктивности должно быть сделано только
от учеников старших классов (категория L).
От студентов  (категория XL) 
мы ожидаем, оценка ошибки измерения
и протокол измерений профессионально оформленный. 
Выдаётся домашнее задание (на приз Зоммерфельда)
общая формула полного импеданса преобразователя общего 
импеданса 
которая учитывает общее уравнение операционных усилителей.
В тексте также даются задания для дальнейшей работы.
Описанную установки можно рассматривать как прототип
для серийного производство аппаратура для обучения.
\end{abstract}
\captionsetup{labelfont={normalsize},textfont={small},justification=centerlast}
\maketitle

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section[Introduction]
{Введение, которое могут быть пропущены участниками во время 
Олимпиад.
Конкретные задачи начинаются в разделе~\ref{Sec:beginning}
}

Олимпиада по экспериментальной физике (ОЭФ) с самого начала
стала всемирно известная:
все задачи олимпиад опубликованы в
Интернет~\cite{EPO1, EPO2, EPO3, EPO4, EPO5, EPO6}
и с самого начала участников было более ста.
В последние годы студенты из 10 стран и расстояний приняли участие
между крайними городами более 4~ Мм.
Опишем основные отличия ОЭФ от других подобных соревнований.
\begin{itemize}
\item 
Каждый участник ОЭФ получает постановку в подарок от организаторов
с которым он работал.
Таким образом, после окончания Олимпиады,
даже плохо работающий участник имеет возможность
повторить эксперимент и достичь уровня чемпиона.
Таким образом, Олимпиада напрямую влияет на уровень преподавания во всем мире.
После окончания учебного года постановка остается в школе,
где участник учился.
\item Каждая из задач является оригинальной и связана с фундаментальной физикой
или понимание действия технического патента.
\item 
ОЭФ7 реализована олимпийская идея в ее первоначальном виде
и любой желающий может принять участие со всего мира.
Количество участников не ограничено.
С другой стороны, сходство с другими Олимпийскими играми в том, 
что задачи иллюстрируют учебного материала и вместе с других подобных конкурсов
смягчает деградацию школьного образования по физики, 
что является глобальной тенденцией.
\item 
Одна и та же экспериментальная установка предоставляется всем участникам,
но задачи для разных возрастных групп разные,
так же, как вода в бассейне одинаково мокрая для всех возрастных групп
в соревнование по плавание.
\item 
Одна из самых важных целей Олимпиад - это 
возможность школьника повторит эксперимент в домашной обстановки
иметь ученика в домашней обстановке и анализировать необходимой 
для понимания теории.
Таким образом, каждый мотивированный участник, 
даже если он плохо представился   
на Олимпиаде, имеет 
возможность войти в соответственный раздел физики даже
если в школы нет оборудованная лаборатория.
\item 
Все международные соревнования имеют регистрационный сбор,
но благодаря наших спонсоров наш сбор на порядок ниже ниже.
\end{itemize}

Мы кратко упомянем задачи предыдущих 6 ОЭФ:
1) Производство ОЭФ1 было на самом деле студенческой версией
патента США на само-нулирующиеся усилители постоянного тока.~\cite{EPO1}
Было замечательно, что многие студенты без специальной подготовки были способны
чтобы понять работу патента США.\cite{chopper}
2) Задача второго ОЭФ2~\cite{EPO2} состояла в том, 
чтобы измерить постоянную Планка,
используя компактную дифракцию света от светодиодов.
3) Современная реализация патента НАСА
использовать отрицательное сопротивление для генерации электрических колебаний
было производство ОЭФ3.~\cite{EPO3}
4) Четвертый ОЭФ~\cite{EPO4} был посвящен фундаментальной физике
- определить скорость света путем измерения электрических и магнитных сил.
Инновационным элементом стало применение теории катастроф
к анализу устойчивости маятника.
5) Тема ОЭФ5~\cite{EPO5} заключалась в измерении константы
Больцман $\kb$, следуя идее Эйнштейна об изучении тепла
колебания напряжения на конденсаторе.
6) Можно рассмотреть задачу ОЭФ6~\cite{EPO6}
как продолжение предыдущих олимпиад.
Шум Шотки измеряется с помощью аналогичной электронной схемы
и его идея для определения заряда электрона реализована.
Любое задание, данное ОЭФ, может быть рассмотрено,
как диссертация по методике обучения физике.

Короче говоря, устоявшиеся традиции - это баланс между
современные технические изобретения и фундаментальная физика.

Задачи ОЭФ предназначены для школьников и студентов,
но составлены учителями в соавторстве с коллегами 
из университетах или научных институтах.
Для коллег, 
заинтересованных в придумывание новых авторских заданий
для нужд современного физического образования мы
делим наш опытом описания экспериментальных установок
описание на уровне университетского образования.
Это, например:
1) определение постоянной Планка без света, 
но только путем исследования электронных процессов \cite{EJP_Planck};
эта постановка требует использования осциллоскопы,
но в некоторых странах осциллоскопы доступны в лабораториях
по физике в средних школ и их цена постоянно падает.
Измерение скорости света без использования весов или
высокочастотная техника была еще одна инновационная
установка \cite{EJP_light} для среднего образования.
И идея для этого эксперимента была дана нашим учителем
по электродинамике Максвелла.

2) В учебных планах всех стран упоминаются
эта температура является мерой средней кинетической энергии
молекул газа, но постоянная Больцмана, $k_\mathrm{B}$
что дает связь между энергией и температурой
никогда не измеряется в средней школе 
и редко даже в хороших университетах.
Установка для измерения $k_\mathrm {B}$
по методу, предложенному Эйнштейном
(Задание ОЭФ5) \cite{EJP_Boltzmann} 
была описана как установка студенческого практикума
в журнале с импакт-фактором.
Но какое большее влияние (импакта) может быть, чем одно установка
которая используется школьником из Казахстана, Македонии и соседних стран.
Более 100 произведений установки били распространены по всему миру.

3) Аналогичные мысли можно выразить по поводу заряда электрона $q_e$.
Эта фундаментальная константа также упоминается в среднем образовании
как гуманитарное заклинание, но никогда не измеряется.
Мы нарушили эту традицию и описали установки 
(из ОЭФ6) в Европейском физическом журнале.\cite{EJP_Schottky}
Эту установку можно воспроизвести в любой школе за одну неделю.
В ней используется идея Шоттки об определении заряда электрона.
путем измерения шума тока.
Более 100 лет прошло от идеи до реализации и до среднего образования
и одна из причин заключается в том, что во многих странах главным врагом образования является МО.
Миссия учителей физики в мировом прогрессе очевидна,
это наша наука, которая изменила мир с прошлого века.
Успешные инновационные производства ОЭФ могут после некоторой доработки
производиться компаниями, специализирующимися на производстве учебного оборудования
например, TeachSpin\cite{TeachSpin}.

Технически мы не будем переводить международные слова в текст Олимпиады 
для уравнения (Eq.), фигура (Fig.) и таблица (Table).  
Это значительно упрощает перевод исходного файла латекса (.tex) на разные языки
от коллег с меньшей практикой.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section[Olympiad Experimental Problem]{Экспериментальное задание Олимпиады}

\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./set-up.pdf}
\caption{Мост Максвелла для измерения индуктивности $L$ 
при известной емкости конденсатора $ C $, 
сопротивление резистора $ R_C $ 
и измеренное сопротивление потенциометра $R_L$.
Внешнее напряжение $U$ с частотой $f =\omega/2\pi$
подано между точками $(l)$ и $(r)$.
Вращение оси потенциометра минимизирует напряжение
$U_\mathrm {ud}$ между точками (u) и (d).
Чтобы улучшить баланс моста, 
включите вольтметр для максимальной чувствительности.
Наконец, измерьте сопротивление потенциометра и используйте
формула~Eq.~(\ref{inductance}).
При отсоединении потенциометра будьте осторожны, 
чтобы не коснуться к оси потенциометра.
}
\label{Fig:set-up}
\end{figure}
%
На Рис.~\ref{Fig:set-up} приведена экспериментальная схема
измерение индуктивного моста, предложенным Максвеллом,
а на Fig.~\ref{Fig:foto} дана фотография установки которой
надо собрать
измерить заданную индуктивность по формуле
%
\begin{equation}
\label{inductance}
L= C R_C R_L.
\end{equation}
%
\begin{figure}[h]
\centering
\includegraphics[scale=0.2]{./all.png}
\caption{
Фотография экспериментальной установки схематически представленной на
Fig.~\ref{Fig:set-up}.
В первоначальном задании для категории (M) индуктивность (вверху слева) 
заменяется резистором $R_1$,
и конденсатор (внизу справа) с $R_3.$
Сравнит с Fig.~\ref{Fig:bridge}, где замещено 
$R_1=Z_1,$ $R_3=Z_3,$
и $R_4=Z_4,$ т.е. главные буквы обозначают место в схемы на Fig.~\ref{Fig:bridge}.
Набор резисторов предоставляется в небольшом полиэтиленовом пакете.
Резистор слева внизу это резистор с самым высоким сопротивлением $R_4$.
Видны провода по на которых приходит внешнее напряжение
поданное горизонтально между точками (l) и (r).
Баланс моста достигается путем минимизации напряжения
по вертикали между точками (u) и (d).
}
\label{Fig:foto}
\end{figure}
%

Сама индуктивность реализуется через интегральные схемы,
которая питается через две 9~V батарей 
и подключается к мосту двумя другими кабелями, см. Рис. Fig.~\ref{Fig:foto}.
При подключении батарей необходимо следить за тем, 
чтобы оранжевая этикетка прилегала к оранжевой этикетке,
если полярность ошибочна, 
используемые интегральные схемы (операционные усилители) горят!

Сопротивление $R_C$ на нижней стороне моста фиксировано.
Вы должны использовать сопротивления из вашего набора для различных измерений.
Для сопротивления $R_L $ на вершине моста (верх справа)
используйте потенциометр.

Вставьте конденсатор $C$ 
с номинальной емкостью 10~$\ mu$ F
в нижнюю правую правую часть моста.
От руки на конденсатора написана более 
точно измеренное значение в $\mu$F.

Для источника напряжения используйте кабели, 
которые достигают вашего рабочего места.
При повторении эксперимента дома
используйте трансформатор и делитель напряжения, чтобы
что у вас использовать напряжение менее 5~V  на частоте $f \leq 60$~Hz.

Если у вас есть только простой мультиметр, включите его
по крайней мере, постоянное напряжение (DC), например 200~mV.
А если у вас есть чувствительный вольтметр переменного тока
тогда баланс моста,
т.е. минимизация напряжение 
$U_\mathrm{up}$ между верхней (u) и нижней (d) 
точки может моста быть сделано с точностью 1~mV.

Короче говоря, при фиксированном $R_C$ измените $R_L$, 
путем минимизации $U_\mathrm{up}$
или его колебания, флуктуации (случайные значения вокруг среднего значения)
если вы используете вольтметр постоянного тока.
Задание Олимпиад определить
сколько Генри (H) ваша заданная индуктивность $L$.
Основным критерием оценки вашей работы на
Олимпиада - это достоверность определения индуктивности $L$.
Если у вас есть идея, как выполнить эту измерительную работу 
работайте и опишите результат вашего измерения, 
не читая дополнительных инструкций.
Нам не нужен гуманитарный текст,
и мы проверим ваш протокол
для четких таблиц, графиков и результатов измерений.
Теоретические задачи даны для цели
с тем же качеством проведенного эксперимента
проверить понятно ли что измеряется.

Мы ожидаем, что у большинства участников будет скромная практика
выполнение измерений и обработка экспериментальных данных.
Поэтому ниже мы предлагаем серию экспериментов,
которые доступны для самой молодой категории (S) участников.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section[Initial easy tasks. S]{Простые начальные задачи. (S)}
\label{Sec:beginning}

\begin{enumerate}

\item 
Включите мультиметр в качестве вольтметра постоянного тока и измерьте напряжение
батарей 9~V. 
В вашем мультиметре наверное есть такая же батарейка.

\item 
Включите питание переменного тока, идущая
к левой (l) и правой (r) точке моста установки.
Включите мультиметр в качестве вольтметра для 
переменного тока (ACV) и
измерьте переменное напряжение  $U$ 
между этими двумя точками (l) и (r),
используя провода с ``крокодилами'' 
оставшиеся свободные игольчатые электроды (pin).
Это напряжение уже приложено между левой (l)
и правой (r) точками моста,
который должен быть сбалансирован с помощью потенциометра.

\item 
Включите мультиметр как омметр ($\Omega$) 
измерьте диапазон сопротивления вашего потенциометра,
то есть какое сопротивление вы можете получить,
когда вы вращаете ручку потенциометра,
$R_\mathrm{pot}\in (R_\mathrm{min}, R_\mathrm{max})$.

\item 
С максимальной точностью измерьте
данные вам резисторы $ r_i $, $ i = 1, \dots $ и запишите результаты в таблицу.

\item 
Какова разница между $\frac12\,$V и $\frac13\,\mathrm{V}$ в mV?

\section[Tasks M]{Задачи M}

\item 
Возьмите 3 резистора из вашего набора, 
например самые маленькие $r_1,$ $r_2$ и $r_3.$ 
Смонтируйте их на своем мосту,
скручивая электроды.
Схематически это представлено на рис.  Fig.~\ref{Fig:bridge}, 
так как
$Z_1=r_1$ (сверху слева, средние два отверстия),
$Z_3=r_2$ (внизу справа, соединяет два тройных провода с 3 отверстиями),
$Z_4=r_3$ (внизу слева, средние 2 отверстия).
Скажем еще раз:
В трех из четырех разъемах
резисторы должны быть включены в 
в средние два отверстия.
Крайние два отверстия должны быть подключены к 
$\Pi$-образным разъемам предоставленным  в комплекте.

\item
На Рис. Fig.~\ref{Fig:foto} изображено
как должны быть установлены в мосту
7 $\Pi$-образные разъемы. 
Соедините их и получите замкнутый контур.

\item 
Для резистора $Z_2 =R_\mathrm{pot}$ 
включите данный потенциометр,
используя 2 ваших провода;
смотрите фото с Рис. Fig.~\ref{Fig:foto}.
Используйте средние отверстия четырехугольного 
разъема в правом верхнем участке моста.

%%%%%%%%
\begin{figure}[h]
\centering
\includegraphics[scale=1.0]{./bridge-s.pdf}
\caption{
Мост Уитсона для измерения сопротивления моста.
Когда напряжение $U_\mathrm{ud}$ минимизировано
осторожно вращая ручку потенциометра $Z_2$,
мы говорим, что мост сбалансирован.
Резисторы $Z_3$ и $Z_4$ считаются известными.
Обычно резистор $Z_1$ определяется условием
$Z_1 = Z_2 Z_4/Z_3.$
}
\label{Fig:bridge}
\end{figure}

\item 
Включите один мультиметр как ACV (вольтметр переменного тока).
Он должен показать разницу $U_\mathrm{ud}$ 
между напряжениями в верхней (u)
и нижней (d) точками моста.

\item 
Теперь включите внешнее напряжение между левой (l) и правой (r) точками моста.
Поверните ручку потенциометра между крайними положениями
и посмотрите, как меняется $U_\mathrm{ud}$. 
Теперь, когда у вас есть общее представление об интервале изменения 
$U_\mathrm{ud}$
медленно поворачивайте ручку потенциометра, чтобы свести его показания к минимуму.
Если $U_\mathrm{ud}\approx 0$ 
можно сказать, что мост уравновешен.

\item 
У нас нет чувствительного гальванометра для этого учебного задания,
а только дешевый мультиметр.
Когда мост приблизительно сбалансирован как (ACV)
переключить мультиметр как вольтметр постоянного тока (DCV)
и попытайтесь максимизировать его чувствительность
в диапазоне $200\,\mathrm{mV}.$
Когда напряжение переменного тока подается на цифровой вольтметр
для постоянного напряжения
в конденсаторах схемы усредняется
(внутри мультиметра)
случайное напряжение от прерванной синусоиды остается.
Таким образом, каждую секунду на дисплее значение отличается,
но когда мост сбалансирован
случайные значения меньше.
Попытайтесь улучшить баланс моста, будучи очень осторожным,
поверните ручку потенциометра, чтобы минимизировать разброс показаний
на дисплее вольтметра.
Вы отслеживаете бегущие числа
и запомните максимальные и минимальные значения напряжения.
Эта разница должна быть сведена к минимуму
в разных положениях ручки потенциометра.
Таким образом, мы моделируем работу 
чувствительного и дорогого гальванометра,
который редко встречается в школах.

После балансировки моста будьте осторожны, 
чтобы не коснуться ручки потенциометра.
Вы отключите его и подключите к мультиметру, 
переключенного как омметр $\Omega$
с максимально допустимой чувствительностью
и запишите сопротивление потенциометра
$Z_2=R_\mathrm{pot},$
снятого с верхней правой части моста.
Задача балансировки сопротивления моста
занимает центральное место на Олимпиаде,
потому что она иллюстрирует идею,
которая может быть реализована
во многих других случаях,
например для измерения индуктивности
что является задачей для следующей категории.

\item 
После того как вы измерили сопротивление потенциометра
$Z_2=R_\mathrm {path}$, вы сбалонсировали мост
и измерили сопротивление в указанных в позициях
$Z_1$, $Z_3$ и $Z_4$
рассчитайте отношения
$ Z_1 / Z_2 $, $ Z_4 / Z_3 $,
их разность
$Z_1/Z_2-Z_4/Z_3$
и самое главное безразмерное число
\begin{equation}
\varepsilon=\frac{Z_1}{Z_2}-\frac{Z_4}{Z_3}.
\end{equation}
Если у вас есть время, разместите резисторы,
сбалансируйте мост и повторите измерения снова.
Используйте и другие резисторы в комплекте.
Представьте результаты в таблице.

%%%%%%%%%%%%%%%%%
\section[Tasks L]{Задача L}

После выполнения заданий для категорий (S) и (M)
подключите батарею 9~V 
и измерьте индуктивность $L$.

\item 
Соедините батарею 9~V к зажимам.

\item 
Теперь осторожно, вы можете сжечь интегральную схему!
Оранжевая наклейка должна стоять по одну сторону с оранжевой наклейкой;
подключите батарею к трем игловидным контактам катушки индуктивности.

\item 
Подключите саму катушку индуктивности к мосту на рис. Fig.~\ref{Fig:foto}
вверху слева, используя 2 средних отверстия стойки с 4 отверстиями.
Используйте два других из 4 прилагаемых проводов.

\item 
Монтируйте конденсатор в правом нижнем углу, снова см. Рис. Fig.~\ref{Fig:foto},
не надо применять большого усилия.

\item 
Потенциометр включите в верхнем правом участке моста,
как это было в задании категории (M).

\item 
Внизу слева вставьте резистор 
как можно ближе к $1\,\mathrm{k}\Omega$.
Убедитесь, что ничто не забыто и мост включен в замкнутую цепь.

\item 
Используя крокодилы, 
включите вольтметр между точками (u) и (d).
Изначально мультиметр должен быть включен 
как вольтметр переменного тока ACV.

\item 
Поворачивая ручку потенциометра 
попытайтесь свести показания к минимуму
напряжения $U_\mathrm{ud}$.
Это относительно простая задача, потому что мультиметры в
режиме ACV имеют низкую чувствительность, 
а мост приблизительно сбалансирован.

\item 
Теперь предстоит самая сложная часть задачи, 
не теряйте терпения и не отчаивайтесь.
Эти измерения могут занять час и требуют внимания.
Переключите мультиметр как DCV.
Вы сами найдете правильное значение.
Напряжение постоянно меняется,
принимая случайные значения в некотором интервале
$ (U_ \mathrm {min}, \, U_ \mathrm {max}). $

Аккуратно поворачиваете ручку потенциометра,
потом подождите примерно минуту 
и посмотрите, 
станет ли разница $|U_\mathrm{max}-U_\mathrm{min}|$ меньше.
Цель измерения - минимизировать эту разницу,
что требует терпения и немножко удачи.

\item
Когда закончите измерения, 
осторожно отсоедините потенциометр,
стараясь не коснуться его ручки и измерьте сопротивление
$R_\mathrm{pot}.$
Тогда вычисление индуктивности является задачей калькулятора.
Если у вас есть время, повторяйте измерения до конца Олимпиады.

На этом заканчиваются экспериментальные (наиболее важные) задачи Олимпиады.
Ниже приведены теоретические задачи, 
которые дают меньше баллов и важны, 
только когда равны
экспериментальные результаты.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section[Theoretical Problems. L]{Теоретични задачи. L}

%%%%%%%
\subsection[Bridge Balance]{Баланс на мост}
\item
На Рис. Fig.~\ref{Fig:bridge} дана схема моста, 
который находится в равновесии,
то есть между левой (l) и правой (r) точками моста
подано напряжение $U$,
а между верхней (u) и его нижней точкой (d) разность напряжений
$U_\mathrm {ud}=0$ равно нулю.
Покажите, что в этих условиях имеется равенство между
отношениями сопротивления
с левой и правой стороны моста
\begin{equation}
\label{bridge_balance}
r=\frac{Z_1}{Z_2}=\frac{Z_4}{Z_3}.
\end{equation}

\subsection[Maxwell Bridge Balance]{Баланс моста Максвелла}
\item 
На Рис. Fig.~\ref{Fig:Maxwell} показан мост Максвелла 
для измерения индуктивности с помощью переменного тока.
%
\begin{figure}[h]
\centering
\includegraphics[scale=0.3]{./Maxwell.pdf}
\caption{
Модификация Вина для моста Максвелла.
Напряжение подается между точками
(l) и (r) и когда напряжение между точками (u) и (d)
можно говорить, что мост сбалансирован
и условия баланса: $L/C=R_LR_C=R_\lambda R_\varsigma$.
}
\label{Fig:Maxwell}
\end{figure}
Когда подается переменное напряжение между точками (l) и (r)
 (зависящее от времени $t$) 
 \begin{equation} 
U(t)=U_0\sin(\omega t+ \varphi_0),
\end{equation}
где $U_0$  амплитуда синусоиды,
$\varphi_0$ начальная фаза,
$\omega = 2 \pi f $ круговая частота.
Мы можем использовать также условие для баланса моста
Уравнение Eq.~ (\ref {bridge_balance}), но применяется к
изменениям частоты $Z (\omega) $, который мы называем полным сопротивлением.
Например схема показанная на
Рис. Fig.~\ref{Fig:Maxwell} имеет реальные сопротивления
\begin{equation}
\label{z2_z4}
Z_2=R_L=R_\mathrm{pot},\qquad Z_4=R_C.
\end{equation}
Для нашей установки $R_C$ металлический резистор с фиксированным сопротивлением,
и $R_L$ - это потенциометр, на котором следует использовать средний электрод (ножку).
Для двух других электродов моста мы должны использовать индуктивные сопротивления
$Z_1=Z_L$ и емкость $Z_3=Z_C$,
для которой у нас есть общие формулы
\begin{equation}
\label{zl_zc}
Z_L=\mathrm{j}\omega L,\qquad
Z_C=\frac1{\mathrm{j}\omega C}.
\end{equation}
В нашем обзоре нам не нужно использовать этот $\mathrm j=-1/\mathrm j$
и  $\mathrm{j}^2=-1.$
Выведите уравнение Eq.~(\ref{inductance}), чтобы определить индуктивность
известной емкости $C$ и сопротивления $R_C$ и $R_L$ для моста Максвелла.
Проиллюстрируйте формулы числовым примером вашего измерения.

%%%%%%%
\subsection[General Impedance Converter]{Общий импедансовий конвертер 
(General impedance converter, GIC)}
%
\begin{figure}[h]
\centering
\includegraphics[scale=0.8]{./gic-s.pdf}
\caption{
Общий импедансовый конвертер (GIC). 
Слева схема GIC, используемая для индуктивности задачи.
Показаны рабочие источники питания операционных усилителей 
с батареями 9~V и конденсаторами, подключенными параллельно к батареям. 
Из вершин треугольников вытекают такие токи,
что потенциалы их входных напряжений $(+)$ и $(-)$ равны.
Два операционных усилителя являются общими
интегральными схемами и упакованы в стандартную упаковку из 8 электродов.
Справа показана эффективная схема для облегчения анализа.
Операционные усилители и их питание мощность были пропущены.
Токи $I_L$ и $I_R$, 
вытекающие из операционных усилителей, 
представлены как внешние входящие токи.
Начерчены фиктивные проводники между точками 
чьи потенциалы выравняются  операционными усилителями
$ U_5 = U_3 $ и $ U_3 = U_1 $.
Показано, что через эти фиктивные провода ток не течет.
Для сопротивлений $Z_1, $ $Z_2,$ $Z_3,$ $Z_4$ и $Z_5$
применяется закон Ома
формулы те же самые, если это просто резисторы.
Задача состоит в том, чтобы рассчитать сопротивление,
то есть отношение $Z=U/I$ между напряжением $U$
между точками $(A)$ и $(B)$ и током,
который течет между этими электродами.
В этой задаче используем обозначения независимые 
от повторяющихся обозначений других разделов.
}
\label{Fig:GIC}
\end{figure}
%
\item 
Рис. Fig.~\ref{Fig:GIC}~показывает схему преобразования общего сопротивления.
Левая треугольная схема показывает операционные усилители,
которые производят такой выходной ток из вершин треугольников,
что потенциалы в точках, обозначенных ($+$) и ($-$) их сторонами уравниваются.
На левом рисунке также показаны батареи, которые питают эти операционные усилители.
На правильной схеме для простоты эти несущественные детали опущены.
Точки с равным потенциалом замещены фиктивными проводами.
Питание тоже пропущено 
и выходные токи из вершин треугольников представлены
как внешние токи входящие в цепь.

Батареи, конденсаторы и операционный усилитель снова даны только
испугать неуверенных студентов.
По той же причине вместо резистора мы будем использовать слово импеданс,
но формулы те же.
И задание на самом деле гораздо проще, чем домашние задания по алгебре.
Применяя закон Ома к импедансам $ Z_1, $ $ Z_2, $ $ Z_3, $ $ Z_4 $ и $ Z_5, $
найти отношение $Z\equiv U/I$, между входным напряжением $U$ и
входным токам $I$ которые обозначены на схемах.

Подсказка: 
Давайте повторим общее правило для выходного тока от операционных усилителей:
из вершин треугольников исходит такое течение,
что потенциалы в точках $ (+) $ и $ (-) $ на их вертикальных сторонах выровнены.
Например, подходящий $I_L$ течет сверху слева
треугольник уравнивает потенциалы
в точках (3) и (5), т.е. $ U_3 = U_5.$
Токи входящие в точки $ (-)$ в двух треугольниках, ничтожны
и это приводит к равенству между токами, протекающими через импедансы
$ Z_3 $ и $ Z_4 $, т.е. $ I_3 = I_4 $.
Аналогично, нулевой ток поступает на вход $ (+) $ левого треугольника.
согласно закону сохранения заряда Кирхгофа
приводит к равенству $ I_1 = I_2. $
Для потенциала в точке (B) удобно выбрать $U_0 = 0$
(говорят что этот точка заземлена).
Для другой точки входа в схему (A) выбираем 
для однородности символов
$ U_5 = U.$

Ответ:
\begin{equation}
\label{GIC_12345}
Z\equiv\frac{U}{I}=\frac{Z_1Z_3Z_5}{Z_2Z_4},
\end{equation}
сделайте вывод!

\item{
Как общий импедансный преобразователь (GIC)
может быть использован для создания
большей индуктивности очень хорошего качества,
используя только резисторы и конденсаторы?
} 

%%%%%%%%%%%%%%%%%
\section[Homework Problem]{Домашнее задание: 
Общая формула для Общего импедансного конвертера (GIC). XL}

\item 
Общая постановка. 
Такая задача по сложности дается студентам,
но любой гимназист с практикой в алгебре может выполнить
расчет за один рабочий день.
Сложность в том, что вы уже устали от Олимпиады.
Отдохните некоторое время и попробуйте продолжить.
Решение должно быть отправлено на ночь после Олимпиады до восхода солнца
по адресу олимпиады e-mail: epo@bgphysics.eu.
Наилучшим решением будет выиграть приз Зомерфельда
с денежным эквивалентом DM137.
Сумма предоставляется только лично утром в 11:00 
(8 декабря 2019 г., день Св. Кимента Охридского),
и если вы ушли то приз будет, соавторство в решении задачи,
которая будет опубликована в течение 1 недели.

Введение. Выравнивание потенциалов на входе операционного усилителя 
только низкочастотное приближение, 
известное как золотое правило операционных усилителей.
В общем случае, у нас есть зависимость\cite{master} 
между входным и выходным напряжениями
\begin{equation}
\label{master_equation}
U_+-U_-=\alpha\, U_0,\quad \alpha(\omega)
=s\tau_0+\frac1{G_0},\qquad
s\equiv\mathrm{j}\omega,\qquad
f_0=\frac1{2\pi\tau_0},
\end{equation}
где $U_+$ и $U_-$ - входные напряжения операционного усилителя,
$U_0$ - выходное напряжение, $G_0$ - большое число,
такое что $1/G_0$ ничтожно мало,
$\omega$ - частота переменного тока,
и $\tau_0=1/2\pi f$ - маленькая константа с измерением времени,
которая параметризуется частотой $f_0$, называемой частотой кроссовера,
соответствующего операционного усилителя.
В нашем случае мы имеем
\begin{equation}
U_1-U_3=\alpha U_4,\qquad
U_5-U_3=\beta U_2.
\end{equation}
Для двойного операционного усилителя $\alpha\approx\beta$.

Задача. Уравнение  Eq.~(\ref{GIC_12345}) 
изведено при предположения предполагается,
что  $\alpha=\beta=0.$
Для приложений электроники необходимо вывести полную зависимость
сопротивлений преобразователя $Z(Z_1,Z_2,Z_3,Z_4,Z_5;\alpha,\beta)$.
Сделайте соответствующие расчеты и потом проверьте, 
что ваша функция удовлетворяет состоянию перехода
\begin{equation}
\lim_{\alpha\rightarrow 0,\;\beta\rightarrow 0}Z(Z_1,Z_2,Z_3,Z_4,Z_5;\alpha,\beta)
=\frac{Z_1Z_3Z_5}{Z_2Z_4}.
\end{equation} 
Короче: найдите частотную зависимость сопротивления 
общего преобразования импеданса,
используя общее уравнение операционных усилителей.

Руководство. Вы можете использовать Интернет,
вы можете проконсультироваться с профессорами 
в области физики и электроники
в любой точке мира, вы можете работать вместе.
Наконец, опишите в научной статье, 
как этот результат был получен,
кому вы благодарны за консультацию,
какие книги или статьи вы использовали, 
какие интернет страницы вы посетили.
Найдите где эта задача решена 
и дайте цитаты статьи которую вы используете
в вашем выводе.

%%%%%%%%%%%%%%%%%%
\section[Problems for Further Work]{Задачи для дальнейшей работы 
(Не читайте ниже во время Олимпиады!)}

\item 
Одной из целей Олимпиады 
чтобы участники узнали больше о соответствующем разделе физики.
Ищите литературу о том, как изготовляются разные катушки индуктивности
и конденсаторы, какие существуют технические решения.
какие технологии используются, какие элементы вам доступны
и подумайте о том, что вы могли бы сделать самостоятельно.

\item 
Основная цель Олимпиады - повторить эксперимент дома или
на уроке физики в вашей школе.
Спросите своего учителя, могут ли они дать вам для работы
генератор переменного тока
или чувствительный вольтметр  
для измерения малых напряжений переменного тока.
Мы рекомендуем чтобы напряжение $U$, приложенное к мосту между точками
(l) и (r) должны было меньше 2~V,  а частота ниже  20~Hz.

\item 
Поищите в Интернете в каких странах в среднем образовании
используется коммерческое учебное оборудование иллюстрирующее 
измерение сопротивления через мост. 

\item 
Если у вас нет генератора напряжения, 
используйте частоту сети от 50~Hz, 
но тогда вы должны использовать понижающий трансформатор.
Поговори со своими родителями.
Напряжение, которое вы можете использовать, должно быть ниже
36~V;  более высокие напряжения опасны для жизни
и запрещено использовать в среднем образовании!
Но для вашей установки напряжение должно быть меньше 9~V.
Более высокие напряжения опасны для операционных усилителей.
Мы рекомендуем, чтобы к мосту подавалось не более 6~V напряжений.
Искусство экспериментатора - измерять слабые сигналы.
Короче, измерьте заданную индуктивность снова.
Сравните ваши результаты с измерениями от специализированных
приборов для измерения индуктивности; обратитесь за помощью к 
коллегам физикам.

\item 
Еще одна цель Олимпиады - научиться понимать статьи.
в физике и технике, см., например, Ref.~\onlinecite{bridge_story,inductance}.

\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./girator.pdf}
\caption{
Girator - это наверное самая известная схема для моделирования индуктивности 
без катушек и диамагнитного сердечника, 
имеющая всего два резистора $R$ и $ R_\lambda$, 
конденсатор $C$ и операционный усилитель, 
выходной ток которого выравняет 
потенциалы вольт-входов
$ (+) $ и $ (-) $, см. уравнение ~ (\ ref {girator}).
}
\label{Fig:girator}
\end{figure}

На рис. Fig.~\ref{Fig:girator} показана схема так называемого гиратора.
Используйте полученные знания при анализе теоретических задач
Олимпиады и выведите приблизительную формулу сопротивления для гиратора
\be
\label{girator}
Z_\mathrm{g}\equiv\frac{U}{I}
=\frac{R_\lambda+\mathrm{j}\omega R_\lambda RC}{1+\mathrm{j}\omega R_\lambda C}
\approx R_\lambda+\mathrm{j}\omega L_g,\quad
L_g=R_\lambda RC,\quad \omega R_\lambda C\ll1, \quad R_\lambda\ll R,
\quad \frac{L_\lambda}{R_\lambda}=RC. 
\ee
Это еще один способ сделать большую индуктивность,
но в отличие от индуктивности, сделанной с помощью GIC, 
на гираторе внутреннее сопротивление больше.

\item
Подумайте как индуктивность от установки Олимпиады
может быть включена в высококачественный резонансный контур.
Это было бы очень хорошая разработка для международного конкурса
``Приборы для физического кабинета''.\cite{uredi}
С нетерпением ждем вас в Софии 6 июня (суббота) 2020~г.

\item 
Напишите на олимпиаде адрес, свои отзывы, рекомендации,
критика и предложения, которые, по вашему мнению, помогут организаторам
OEP8 в следующем году в то же время!

\item 
Когда на мост подается напряжение от батарей
должны использоваться только резисторы, 
а вольтметр наконец переключается на максимальной
чувствительность .
Подготовьте демонстрацию для ваших одноклассников,
как сбалансировать мост Витстона.

\item 
Обратитесь за содействия к своему преподавателю или коллеге физик 
который имеет LCR-метер  и попросите его показать вам, как он измеряется
индуктивность и конденсатор из постановки задачи.
Точно проверьте, с какой точности работал наш метод 
в которого не используются специализированные инструменты, 
а только дешевый универсальный мультиметр.

\item  
Понятие индуктивность часто упоминается в курсах физики в средней школе.
Проверьте, в каких странах существует практикум по измерению индуктивности.

\item 
Возьмите в карман индуктивность и конденсатор,
пойти в магазин электроники в качестве покупателя
и измерите за две минуты  $L$ и $C$
с помощью продающиеся приборы. 

\item Придумайте техническое применение нашей индуктивности и реализуйте его.

\item 
Задача для самих молодых участников категории (S).
Измерение самой индуктивности довольно просто.
Вращайте ось потенциометра, пока напряжение не будет минимизировано.
Попросите своего старшего одно-школьника или учителя 
собрат для вас схемы,
и сделайте измерение и расчеты индуктивности.
Когда вы узнаете, что такое индуктивность, через некоторое время
Вы будете намного лучше понимать новый материал.

\item 
Лучшие работы Олимпиады будут опубликованы на сайте организаторов.
Повторите эксперимент спокойно и
развлекаясь для себя, опиши эксперимент еще лучше.
Основная цель Олимпиады по экспериментальной физике
подготовить вас к дальнейшей работе.
Во-первых, надо достичь уровня чемпиона EPO7.
Желаем успеха.

\end{enumerate}

%%%%%%%%%%%%%%%%%
\begin{thebibliography}{99}

\bibitem{EPO1}
V.~G.~Yordanov, P.~V.~Peshev, S.~G.~Manolev, T.~M.~Mishonov,
``Charging of capacitors with double switch. 
The principle of operation of auto-zero and chopper-stabilized DC amplifiers'',
arXiv:1511.04328 [physics.ed-ph]

\bibitem{EPO2}
V.~N.~Gourev, S.~G.~Manolev, V.~G.~Yordanov, T.~M.~Mishonov,
``Measuring Plank constant with colour LEDs and compact disk'',
arXiv:1602.06114 [physics.ed-ph].

\bibitem{EPO3}
S.~G.~Manolev, V.~G.~Yordanov, N.~N.~Tomchev, T.~ M.~Mishonov,
``Volt-Ampere characteristic of "black box" with a negative resistance'',
arXiv:1602.08090 [physics.ed-ph].

\bibitem{EPO4}
V.~G.~Yordanov, V.~N.~Gourev, S.~G.~Manolev, A.~M.~Varonov, T.~M.~Mishonov,
``Measuring the speed of light with electric and magnetic pendulum'',
arXiv:1605.00493 [physics.ed-ph].

\bibitem{EPO5}
T.~M.~Mishonov, E.~G.~Petkov, A.~A.~Stefanov, A~P.~Petkov, I.~M.~Dimitrova,
S.~ G.~Manolev, S.~I.~Ilieva, A.~M.~Varonov,
``Measurement of the Boltzmann constant by Einstein. 
Problem of the 5-th Experimental Physics Olympiad. Sofia 9 December 2017''
arXiv:1801.00022 [physics.ed-ph].

\bibitem{EPO6}
T.~M.~Mishonov, E.~G.~Petkov, A.~A.~Stefanov, 
A.~P.~Petkov, V.~I.~Danchev, Z.~O.~Abdrahim, Z.~ D.~Dimitrov, 
I.~M.~Dimitrova, R.~Popeski-Dimovski, M.~Poposka, 
S.~Nikoli\'c, S.~Miti\'c, R.~Rosenauer, F.~Schwarzfischer, 
V.~N.~Gourev, V.~G.~Yordanov, A.~M.~Varonov,
``Measurement of the electron charge $q_e$ using Schottky noise. 
Problem of the 6-th Experimental Physics Olympiad. Sofia 8 December 2018'',
arXiv:1703.05224v2 [physics.ed-ph].

\bibitem{chopper}
E.~A.~Goldberg, L.~Jules, ``Stabilized direct current amplifier'', Patent US2684999A \\
\url{https://patents.google.com/patent/US2684999A/en}.

\bibitem{EJP_Planck} 
D.~S.~Damyanov,  I.~N.~Pavlova, S.~I.~Ilieva, V.~N.~Gourev, 
V.~G.~Yordanov and T.~M.~Mishonov,
``Planck's constant measurement by Landauer quantization for student laboratories'',
Eur.~J.~Phys. \textbf{36}, 055047 (2015).

\bibitem{EJP_light} 
T.~M.~Mishonov, A.~M.~Varonov, D.~D.~Maksimovski, S.~G.~Manolev, 
V.~N.~Gourev and V.~G.~Yordanov,
``An undergraduate laboratory experiment for measuring $\varepsilon_0$, $\mu_0$ 
and speed of light c with do-it-yourself catastrophe machines: 
electrostatic and magnetostatic pendula'',
Eur.~J.~Phys. \textbf{38}, 025203 (2017).

\bibitem{EJP_Boltzmann} 
T.~M.~Mishonov, V.~N.~Gourev, I.~M.~Dimitrova, N.~S.~Serafimov, 
A.~A.~Stefanov, E.~G.~Petkov and A.~M.~Varonov,
``Determination of the Boltzmann constant by the equipartition theorem for capacitors'',
Eur. J. Phys. \textbf{40}, 035102 (2019).

\bibitem{EJP_Schottky}
T.~M.~Mishonov, E,~G.~Petkov, N.~Zh.~Mihailova, A.~A.~Stefanov, 
I.~M.~Dimitrova, V.~N.~Gourev, N.~S.~Serafimov, V.~I.~Danchev, and A.~M.~Varonov,
``Simple do-it-yourself experimental set-up for electron charge $q_e$ measurement'',
Eur.~J.~Phys. \textbf{39}, 065202 (2018).

\bibitem{TeachSpin}
Teachspin Inc., \url{https://www.teachspin.com/}.

\bibitem{Mazda:87}
F.~F.~Mazda, \textit{Electronic Instruments and Measurement Techniques} 
(Cambridge University Press, New York, 1987), Fig.~7.6.

\bibitem{Pramanik}
S.~Pramanik,
``A.C. Bridges for Measurement of Resistance, Inductance, Capacitance, Frequency etc.'',\\
\url{http://www.bengalstudents.com/contents/AC\%20Bridges\%20for\%20Electrical\%20Measurement}.

\bibitem{girator}\url{https://en.wikipedia.org/wiki/Gyrator},\\
G.J.~Deboo, ``Gyrator type circuit'', US patent 3493901, filed 5 March 1968,
issued 1970-02-03, assigned to NASA \\
\url{https://patents.google.com/patent/US3493901}.

\bibitem{GIC}
``General impedance converter '', Patent CN86205529U
\url{https://patents.google.com/patent/CN86205529U/en} (1986).

\bibitem{AD712}
Analog Devices, ``Precision, Low Cost,High Speed BiFET Dual Op Amp'', Rev.~I \\
\url{https://www.analog.com/media/en/technical-documentation/data-sheets/AD712.pdf}.

\bibitem{master}
T.~M.~Mishonov, V.~I.~Danchev, E.~G.~Petkov, V.~N.~Gourev, I.~M.~Dimitrova, 
N.~S.~Serafimov, A.~A.~Stefanov and A.~M.~Varonov,
``Master equation for operational amplifiers: stability of negative 
differential converters, crossover frequency and pass-bandwidth'', 
J. Phys. Commun. \textbf{3}, 035004 (2019).

\bibitem{bridge_story}
``A History of Impedance Measurements'' \url{https://www.ietlabs.com/pdf/GenRad_History/HenryHall/HistoryImpedanceMeasurements/PART\%201\%2091507\%20ins\%20pix.pdf}.

\bibitem{inductance}
``Inductor'' at Wikipedia, \url{https://en.wikipedia.org/wiki/Inductor}.

\bibitem{uredi} 
``Конкурс Уреди за кабинета по физика'' \\
\url{https://sites.google.com/a/bgphysics.eu/bgphysics/deynosti/konkurs-uredi-za-kabineta-po-fizika}.

\end{thebibliography}

\appendix

\section{Индуктивность реализованная через общего преобразователя импеданса}
Этот текст предназначен для коллег, 
которые в принципе придумывают новые постановки для об образовании.
Отслеживание путей в печатной схемы 
является собой хорошим начальным уроком по электронике.
Печатная схема представлена на рис.  Fig.~\ref{Fig:board}
это типичный пример того, 
как со скромные средства можно 
значительно улучшить образование в средних школ.
Дешевые высокотехнологичные продукты делают возможным
значительное снижение стоимости экспериментального оборудование для обучения.
Не только демонстрации в кабинете физики,
а установки которые все дети из целого класса
могут одновременно использовать в любом классной комнате.

Мы обращаемся к нашим коллегам, 
которые придумывают новые задачи с перспективой на будущее.
Осциллографы уже давно используются в колледжах в некоторых странах,
и их цена постоянно падает.
Это вполне реально чтобы через несколько лет
в Олимпиады по экспериментальной физике
использовать осциллографы.
Для низких частот могут использоваться и сами компьютеры
как осциллографы, и это будет иметь большое значение в образовании.
Давайте подумаем о том, какие принципиально новые задачи могут быть
для решены при этого процесса демократизации высоких технологий.
%
\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{./board.pdf}
\caption{
Чертеж печатной платы  (PCB Printable Circuit Board) 
индуктивность установки
схематично представленной на рис. Fig.~\ref{Fig:GIC}. 
Более широкие пути являются источником питания
и заземление (средняя точка из 3 имеет нулевым потенциалом $U_\mathrm{COM}=0$).
К этим 3 точкам припаиваются 3 иглы (булавки)
к которой подключен рельс с проводами, идущими от батареях.
Земля также является одним из входов преобразователя общего импеданса (GIC),
через который реализуется индуктивность установки EPO7.
Самый важный вход GIC находится внизу справа, где входное напряжение составляет $U$,
и ток $I$ входит.
Расположение большого конденсатора легко увидеть $Z_2=1/\mathrm{j}C.$
Маленькие конденсаторы находятся между землей и напряжением питания.
Резистор $r_3$ находится ниже 8 электродов, на которых припаяно основание соединителя
операционного усилителя AD712. \cite {AD712}
Резистор $r_1$ расположен вертикально слева.
Справа, $r_4$ является вертикальным, а $r_5$ установлен горизонтально.
}
\label{Fig:board} 
\end{figure}

\end{document}

